Is it possible to construct asymptotically flat initial data using the evolutionary forms of the constraints?

Near-Kerr black hole initial datasets are constructed by applying either the parabolic-hyperbolic or the algebraic-hyperbolic form of the constraints. In both cases, strongly and weakly asymptotically flat initial datasets with desirable falloff rates are produced by controlling only the monopole part of one of the freely specifiable variables. The viability of the applied method is verified by numerically integrating the evolutionary forms of the constraint equations in the case of various near-Kerr configurations.

==> anc/KerrKerrSchild-spinweighted.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    724624,      18204]
NotebookOptionsPosition[    678568,      17505]
NotebookOutlinePosition[    679292,      17528]
CellTagsIndexPosition[    679249,      17525]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Spin-weighted variables from a Kerr-Schild time slice of Kerr\
\>", "Title",
 CellChangeTimes->{{3.822034270173595*^9, 3.822034297550755*^9}, {
  3.8871302146973267`*^9, 
  3.887130233756629*^9}},ExpressionUUID->"d9564883-30b5-4a3a-97b7-\
7fef120966f6"],

Cell[TextData[{
 "This notebook is to construct a Kerr-Schild ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "=", "const"}], TraditionalForm]],ExpressionUUID->
  "7f6b7621-b95d-4f1c-a9f6-dd1060bf7dba"],
 " slice of Kerr metric and then derive the spin-weighted variables defined \
in R\[AAcute]cz and Winicour 2018 Class. Quantum Grav. 35 135002 from this \
slice.\nInstead of the usual Cartesian Kerr-Schild coordinates, here we use \
the spherical Kerr-Schild coordinates of Chen et al 2021 Phys. Rev. D 104 8 \
084046.\nHereby we warn the reader that the notation conforms to the one used \
in R\[AAcute]cz and Winicour 2018 Class. Quantum Grav. 35 135002 instead of \
the one used in Csuk\[AAcute]s, R\[AAcute]cz 2020 Class. Quantum Grav. 37 \
155006. This is particularly confusing regarding the secondary shift, where \
",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[DoubleStruckCapitalN]", "=", 
    RowBox[{
     SuperscriptBox["q", "i"], 
     SubscriptBox[
      OverscriptBox["N", "^"], "i"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "35842973-4a27-4b91-a34d-a21289902b35"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["\[DoubleStruckCapitalN]", "~"], "=", 
    RowBox[{
     SubscriptBox["q", "i"], 
     SuperscriptBox[
      OverscriptBox["N", "^"], "i"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "48a20f65-daca-4b85-999e-cee8089dfb36"],
 " in the old notation while the use of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["q", "i"], 
    SubscriptBox[
     OverscriptBox["N", "^"], "i"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c042717e-2b23-4cda-b389-9c884eade04d"],
 " is avoided in the newer papers and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["N",
     FontWeight->"Bold"], "=", 
    RowBox[{
     SubscriptBox["q", "i"], 
     SuperscriptBox[
      OverscriptBox["N", "^"], "i"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d318f49d-d3bc-46bd-adb3-8738d497b8c9"],
 " (not to confuse with \[DoubleStruckCapitalN])."
}], "Text",
 CellChangeTimes->{{3.887130245193077*^9, 3.887130464963991*^9}, {
  3.8871305630101433`*^9, 3.887130603764463*^9}, {3.887191272820312*^9, 
  3.8871913260801163`*^9}, {3.887191380137176*^9, 3.887191424350028*^9}, {
  3.8871914622633333`*^9, 
  3.887191631049871*^9}},ExpressionUUID->"cd4ed659-dab5-4ed8-8831-\
79db0960d526"],

Cell[CellGroupData[{

Cell["\<\
Coordinate transformation and spin-weighted spherical harmonics utilities\
\>", "Subsubsection",
 CellChangeTimes->{{3.853339333725996*^9, 3.853339335939228*^9}, {
  3.887130624009935*^9, 
  3.887130643303029*^9}},ExpressionUUID->"f96c0c62-fd94-411c-84b9-\
62d782d4bdd4"],

Cell[TextData[{
 "Defining Newman-Penrose \[Eth] and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Eth]", "_"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "68e34bde-2981-42aa-8d87-2af18ef41bc3"],
 " operators and construct spin-weighted spherical harmonics"
}], "Text",
 CellChangeTimes->{{3.822113267915008*^9, 3.822113320575575*^9}, {
  3.887130662239202*^9, 
  3.8871307075540237`*^9}},ExpressionUUID->"bc447055-e8b9-4f5e-8f18-\
bade9bc21084"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "f", " ", "is", " ", "the", " ", "function", " ", "eth", " ", "acting", 
     " ", "on"}], ",", " ", 
    RowBox[{
    "s", " ", "is", " ", "the", " ", "spin", " ", "weight", " ", "of", " ", 
     "f"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Eth]", "=", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"f", ",", "s"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "s"]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], 
              RowBox[{"-", "s"}]], " ", "f"}], ",", "\[CurlyTheta]"}], "]"}], 
          "+", 
          RowBox[{
           FractionBox["\[ImaginaryI]", 
            RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]], 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], 
               RowBox[{"-", "s"}]], " ", "f"}], ",", "\[CurlyPhi]"}], 
            "]"}]}]}], ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "f", " ", "is", " ", "the", " ", "function", " ", "ethbar", " ", 
      "acting", " ", "on"}], ",", " ", 
     RowBox[{
     "s", " ", "is", " ", "the", " ", "spin", " ", "weight", " ", "of", " ", 
      "f"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalEth]", "=", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"f", ",", "s"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], 
          RowBox[{"-", "s"}]]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "s"], " ", "f"}], 
            ",", "\[CurlyTheta]"}], "]"}], "-", 
          RowBox[{
           FractionBox["\[ImaginaryI]", 
            RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]], 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "s"], " ", "f"}], 
             ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"ss", ",", " ", "ll", ",", " ", 
     RowBox[{
     "mm", " ", "are", " ", "the", " ", "integers", " ", "specifying", " ", 
      "the", " ", "function"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SpinF", "=", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ss", ",", "ll", ",", "mm"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "produce", " ", "spin", " ", "weigthed", " ", "spherical", " ", 
         "harmonics", " ", "by", " ", "repeated", " ", "use", " ", "of", " ", 
         "ladder", " ", "operators"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"IncreaseS", ",", "DecreaseS"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"recursion", " ", "increasing", " ", "s"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"IncreaseS", "=", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"sss", ",", "lll", ",", "mmm"}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"sss", "==", "0"}], ",", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                "base", " ", "case", " ", "is", " ", "the", " ", "ordinary", 
                 " ", "spherical", " ", "harmonics"}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"SphericalHarmonicY", "[", 
                RowBox[{
                "lll", ",", "mmm", ",", "\[CurlyTheta]", ",", "\[CurlyPhi]"}],
                 "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"\[Eth]", "[", 
                RowBox[{
                 RowBox[{"IncreaseS", "[", 
                  RowBox[{
                   RowBox[{"sss", "-", "1"}], ",", "lll", ",", "mmm"}], "]"}],
                  ",", 
                 RowBox[{"sss", "-", "1"}]}], "]"}]}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{"recursion", " ", "decreasing", " ", "s"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"DecreaseS", "=", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"SS", ",", "LL", ",", "MM"}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"SS", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                "base", " ", "case", " ", "is", " ", "the", " ", "ordinary", 
                 " ", "spherical", " ", "harmonics"}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"SphericalHarmonicY", "[", 
                RowBox[{
                "LL", ",", "MM", ",", "\[CurlyTheta]", ",", "\[CurlyPhi]"}], 
                "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"\[CapitalEth]", "[", 
                RowBox[{
                 RowBox[{"DecreaseS", "[", 
                  RowBox[{
                   RowBox[{"SS", "+", "1"}], ",", "LL", ",", "MM"}], "]"}], 
                 ",", 
                 RowBox[{"SS", "+", "1"}]}], "]"}]}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "producing", " ", "function", " ", "with", " ", "positive", " ", 
             "s", " ", "by", " ", "increasing", " ", "the", " ", "spin", " ", 
             "weight", " ", "of", " ", "an", " ", "s"}], "=", 
            RowBox[{"0", " ", "function"}]}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ss", "\[GreaterEqual]", " ", "0"}], " ", "&&", " ", 
             RowBox[{"ss", "\[LessEqual]", "ll"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              FractionBox[
               RowBox[{"Factorial", "[", 
                RowBox[{"ll", "-", "ss"}], "]"}], 
               RowBox[{"Factorial", "[", 
                RowBox[{"ll", "+", "ss"}], "]"}]], "]"}], 
             RowBox[{"IncreaseS", "[", 
              RowBox[{"ss", ",", "ll", ",", "mm"}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "producing", " ", "function", " ", "with", " ", "negative", " ",
                "s", " ", "by", " ", "decreasing", " ", "the", " ", "spin", 
               " ", "weight", " ", "of", " ", "an", " ", "s"}], "=", 
              RowBox[{"0", " ", "function"}]}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ss", "<", "0"}], " ", "&&", " ", 
               RowBox[{
                RowBox[{"-", "ss"}], "\[LessEqual]", "ll"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                FractionBox[
                 RowBox[{"Factorial", "[", 
                  RowBox[{"ll", "+", "ss"}], "]"}], 
                 RowBox[{"Factorial", "[", 
                  RowBox[{"ll", "-", "ss"}], "]"}]], "]"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "ss"], 
               RowBox[{"DecreaseS", "[", 
                RowBox[{"ss", ",", "ll", ",", "mm"}], "]"}]}], ",", 
              "\[IndentingNewLine]", "0"}], "]"}]}], "]"}]}]}], "]"}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7517866853052053`*^9, 3.7517867116807013`*^9}, {
  3.822113379232298*^9, 3.822113380884467*^9}, {3.822113489138918*^9, 
  3.822113565233931*^9}, {3.8256624443123827`*^9, 3.825662445885295*^9}, {
  3.8257435344861794`*^9, 3.825743560893113*^9}, {3.8545477667691717`*^9, 
  3.8545478354017878`*^9}, {3.854548244526648*^9, 3.8545482478243713`*^9}, {
  3.8546325676866083`*^9, 3.854632570900593*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"26926318-5c82-4e33-9b3d-50f5f419171e"],

Cell["Coordinate transformation utilities", "Text",
 CellChangeTimes->{{3.853339355842895*^9, 3.853339360944487*^9}, {
  3.887130713436419*^9, 
  3.887130715909994*^9}},ExpressionUUID->"890a4209-3a66-4974-b7f5-\
afb6ee92c0a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Jacobi", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ytr", ",", "xA"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "J"}], "}"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "4"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", "4"}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"J", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "=", 
             RowBox[{"Simplify", "[", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"ytr", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", 
                RowBox[{"xA", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}]}], 
           "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"J", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TFScal", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", ",", "y", ",", "itr"}], "}"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{
          RowBox[{"y", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", 
          RowBox[{"itr", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{"y", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", 
         RowBox[{"itr", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[Rule]", 
        RowBox[{"itr", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "\[Rule]", 
       RowBox[{"itr", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TFVec", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Va", ",", "dxdy"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "Vtra"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "4"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Vtra", "[", "i", "]"}], "=", 
           RowBox[{"Simplify", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Va", "[", 
                RowBox[{"[", "k", "]"}], "]"}], " ", 
               RowBox[{"dxdy", "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "i"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Vtra", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TFMat", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"gab", ",", "dxdy"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "gtrab"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "4"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", "4"}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"gtrab", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"gab", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "l"}], "]"}], "]"}], " ", 
                RowBox[{"dxdy", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "i"}], "]"}], "]"}], " ", 
                RowBox[{"dxdy", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", ",", "j"}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], 
           "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"gtrab", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.731922373399788*^9, 3.731922438074635*^9}, 
   3.7319224845735197`*^9, 3.731922523522895*^9, {3.778071073776362*^9, 
   3.778071092398224*^9}, {3.8534195541380157`*^9, 3.853419556768902*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"c762366d-3b56-484a-8453-89c94b161eab"]
}, Closed]],

Cell[CellGroupData[{

Cell["4-dimensional metric", "Chapter",
 CellChangeTimes->{{3.822034708289589*^9, 3.822034714659958*^9}, 
   3.822112753218864*^9, {3.887132158052133*^9, 
   3.887132159106166*^9}},ExpressionUUID->"6b064828-8350-4fe6-aae0-\
ce5f56c30202"],

Cell[TextData[{
 "In their Kerr-Schild form the metric can be written as\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "ab"], "=", 
     RowBox[{
      SubscriptBox["\[Eta]", "ab"], "+", 
      RowBox[{"2", "H", " ", 
       SubscriptBox["\[ScriptL]", "a"], 
       SubscriptBox["\[ScriptL]", "b"]}]}]}], ","}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "20c04466-aac7-4a4e-9958-fd88d87279e1"],
 "\nwhere ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "be8cba05-841d-4e8e-939e-1f9ed8cfe49d"],
 " is the Minkowski background and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptL]", "a"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "647a2d58-f365-4154-9c5e-640396772743"],
 " is a null vector with respect to both ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d62ccca5-93d2-4a06-97a5-70393c4d2d3d"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9dfa7494-edf1-4005-918f-09357ca78929"],
 "."
}], "Text",
 CellChangeTimes->{{3.853339529841284*^9, 
  3.853339638396353*^9}},ExpressionUUID->"7c5476fc-1c13-4fd5-a587-\
c5346679226b"],

Cell["\<\
We start with Cartesian coordinates and then apply a coordinate \
transformation to arrive at spherical Kerr-Schild coordinates.\
\>", "Text",
 CellChangeTimes->{{3.8533393982900543`*^9, 3.8533394253109217`*^9}, {
  3.854188847323964*^9, 3.854188858379747*^9}, {3.8542048054136477`*^9, 
  3.854204808759078*^9}, {3.887130754230269*^9, 
  3.887130778699851*^9}},ExpressionUUID->"49448114-3608-4311-b618-\
d83eac9f80da"],

Cell[CellGroupData[{

Cell["Metric in Cartesian coordinates", "Section",
 CellChangeTimes->{{3.853339443388673*^9, 3.853339457534059*^9}, {
  3.886766595735353*^9, 
  3.886766599644265*^9}},ExpressionUUID->"b8eca202-ad6a-48c4-80c4-\
8270795fe9a3"],

Cell[TextData[{
 "Label Cartesian Kerr-Schild coordinates as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"t", ",", "x", ",", "y", ",", "z"}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c11a7cce-8906-4c2a-84cc-77166be1b0b2"]
}], "Text",
 CellChangeTimes->{{3.853339488147088*^9, 3.853339494287169*^9}, {
  3.887130805671668*^9, 
  3.887130824343145*^9}},ExpressionUUID->"4d92152a-559e-42f9-96b4-\
143e99c450d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xCA", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822034768965356*^9, 3.822034785502043*^9}, {
   3.8532683222816668`*^9, 3.85326832544462*^9}, 3.8533394985798483`*^9, {
   3.8541888680976954`*^9, 3.854188868992588*^9}, {3.8871308331653852`*^9, 
   3.887130833668234*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"46eff1b0-6b51-4fc0-b2b0-7e465e52b6f0"],

Cell["Minkowski background", "Text",
 CellChangeTimes->{{3.853339472722488*^9, 3.853339481828896*^9}, {
  3.887130838628977*^9, 
  3.887130839371332*^9}},ExpressionUUID->"53792abb-c007-4f6b-8023-\
79d3c2d4defa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]Cab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8532683640558023`*^9, 3.853268401648828*^9}, 
   3.8533327435182657`*^9, {3.854188873211341*^9, 3.854188873727346*^9}, {
   3.88713084274293*^9, 3.887130843259445*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"9c55ad7b-0db5-4109-b7db-64e2f23156f2"],

Cell["\<\
Null vector (see Wiltshire, Visser, Scott The Kerr spacetime eq. (1.32))\
\>", "Text",
 CellChangeTimes->{{3.853339511108444*^9, 3.853339515894786*^9}, {
  3.887130849429191*^9, 3.887130852568486*^9}, {3.887132077646851*^9, 
  3.887132133351603*^9}},ExpressionUUID->"fa57d581-9266-4956-a5a7-\
7e8d2628fba8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptL]Ca", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], "x"}], "+", 
       RowBox[{"a", " ", "y"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"], "+", 
       SuperscriptBox["a", "2"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], "y"}], "-", 
       RowBox[{"a", " ", "x"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"], "+", 
       SuperscriptBox["a", "2"]}]], ",", 
     FractionBox["z", 
      RowBox[{"\[Rho]", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8532684054553623`*^9, 3.853268509349963*^9}, {
   3.853269811010523*^9, 3.853269811967767*^9}, 3.853332749072592*^9, {
   3.85418887788914*^9, 3.854188878413561*^9}, {3.8871308576957817`*^9, 
   3.8871308582091017`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4a7199e3-0593-4a09-a949-ba5a85c49df2"],

Cell["Scalar function H", "Text",
 CellChangeTimes->{{3.887130866407721*^9, 
  3.887130875121427*^9}},ExpressionUUID->"411e01b5-0ab8-4aca-8a16-\
3f40bd9a1d78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HCRule", "=", 
   RowBox[{"HC", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
      FractionBox[
       RowBox[{"M", " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], "3"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], "4"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], 
         SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853268525198102*^9, 3.853268582256009*^9}, 
   3.8533327536123133`*^9, {3.854188890800337*^9, 3.854188903045165*^9}, {
   3.887130887438154*^9, 3.887130912585651*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"655edcde-28b0-49e3-bb67-3e9272b06d53"],

Cell["Scalar field \[Rho] as function of coordinates", "Text",
 CellChangeTimes->{{3.853339678851696*^9, 3.853339703359961*^9}, {
  3.8871309373301287`*^9, 
  3.887130962449964*^9}},ExpressionUUID->"55e558e7-d2f7-4ec7-a6fc-\
26c16e026e95"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        SuperscriptBox["y", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"], "+", 
        SuperscriptBox["a", "2"]}]], "+", 
      FractionBox[
       SuperscriptBox["z", "2"], 
       SuperscriptBox[
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"]]}], "==", "1"}], ",", 
    
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"4", ",", "1"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]CRule", "=", 
   RowBox[{"\[Rho]", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"%", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.853269037204152*^9, 3.85326909502323*^9}, {
   3.853269138141061*^9, 3.853269140305327*^9}, {3.853269175126749*^9, 
   3.853269231459298*^9}, {3.853269378376857*^9, 3.853269389578909*^9}, 
   3.85333276279211*^9, {3.853340333877301*^9, 3.853340335989574*^9}, {
   3.854188914719141*^9, 3.854188915240818*^9}, {3.887130970367235*^9, 
   3.8871310300226297`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"7cf374b2-2f6a-4955-bc92-1ce59285a843"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", 
  FractionBox[
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], "+", 
     SuperscriptBox["x", "2"], "+", 
     SuperscriptBox["y", "2"], "+", 
     SuperscriptBox["z", "2"], "+", 
     SqrtBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["x", "2"], "-", 
          SuperscriptBox["y", "2"], "-", 
          SuperscriptBox["z", "2"]}], ")"}], "2"]}]]}]], 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{{3.853269076935322*^9, 3.853269096148655*^9}, 
   3.8532691408495407`*^9, {3.853269185386469*^9, 3.853269232143956*^9}, {
   3.853269379024354*^9, 3.853269389938538*^9}, 3.853269830027503*^9, 
   3.8533319016537437`*^9, 3.8533327641009617`*^9, 3.853339707789186*^9, 
   3.8533403393278112`*^9, 3.853416598408547*^9, 3.853417419945731*^9, 
   3.8534176986422358`*^9, 3.853419594340021*^9, 3.854188921589258*^9, 
   3.854204838656989*^9, 3.8545459550036287`*^9, 3.854631346420936*^9, 
   3.85473303762844*^9, 3.854794043914782*^9, 3.854875472704566*^9, 
   3.85506700713665*^9, 3.8556824731129017`*^9, 3.85574540142925*^9, 
   3.855757305797988*^9, 3.8563599589739027`*^9, 3.857818708172245*^9, 
   3.858681380336747*^9, 3.8606789392131453`*^9, 3.865604835050899*^9, 
   3.8722544042450743`*^9, 3.8725906855242*^9, 3.872616613404009*^9, 
   3.872673061984222*^9, 3.873367890362175*^9, 3.875785535820786*^9, 
   3.8764066768678617`*^9, 3.88676660591964*^9, 3.886775555874962*^9, 
   3.886847085710696*^9, 3.8868478303650007`*^9, {3.887131010309011*^9, 
   3.8871310306957293`*^9}, 3.887190809949177*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"82b860e9-ff37-4c31-a641-bf7be010f64e"]
}, Open  ]],

Cell["Inverse Minkowski (yes it is trivial, but still)", "Text",
 CellChangeTimes->{{3.887131064909526*^9, 
  3.887131085214802*^9}},ExpressionUUID->"330879da-43b9-4126-beaf-\
9a39e2e15e38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]CAB", "=", 
   RowBox[{"Inverse", "[", "\[Eta]Cab", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853268602649928*^9, 3.853268617520419*^9}, {
  3.853269604967811*^9, 3.85326961907333*^9}, {3.853332771280624*^9, 
  3.853332772869101*^9}, {3.854188950010648*^9, 3.8541889530885267`*^9}, {
  3.887131089112941*^9, 3.887131092995138*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"b44a52e6-1d03-4d40-a961-f84ad1261dc7"],

Cell["The null vector is indeed null", "Text",
 CellChangeTimes->{{3.853339725293496*^9, 
  3.853339734717512*^9}},ExpressionUUID->"5f18f9f2-3c75-4a20-b7d0-\
c2c35fa11997"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CHECK", "==", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Eta]CAB", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"\[ScriptL]Ca", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"\[ScriptL]Ca", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
    "\[Rho]CRule"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8532686224627028`*^9, 3.853268652568634*^9}, {
  3.853268789835783*^9, 3.8532688280275803`*^9}, {3.8532688597684727`*^9, 
  3.853268916028592*^9}, {3.85326898360096*^9, 3.8532689871124773`*^9}, {
  3.853269245112443*^9, 3.853269257779904*^9}, {3.853269327344984*^9, 
  3.853269372119584*^9}, {3.853269633093667*^9, 3.85326964260231*^9}, {
  3.8532696737408743`*^9, 3.853269716043417*^9}, {3.853269771013755*^9, 
  3.853269772792142*^9}, {3.853269836324503*^9, 3.853269864961104*^9}, {
  3.853332776954473*^9, 3.853332779866251*^9}, {3.853339740174162*^9, 
  3.853339747409403*^9}, {3.854189001548195*^9, 3.854189012413808*^9}, {
  3.8871310991428947`*^9, 3.8871311102460537`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"536157a5-cfa7-4054-b217-72f571aa15b8"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.853268653249742*^9, {3.8532687931273413`*^9, 3.853268828532014*^9}, {
   3.853268863775971*^9, 3.8532689173822327`*^9}, 3.853268987530758*^9, {
   3.853269245587721*^9, 3.8532692582931623`*^9}, {3.853269350719346*^9, 
   3.853269393400649*^9}, {3.8532696337103853`*^9, 3.8532696431421967`*^9}, 
   3.853269728369348*^9, 3.853269773216341*^9, {3.8532698218714647`*^9, 
   3.85326986546316*^9}, 3.8533319101595697`*^9, 3.853332781128943*^9, {
   3.853339741159391*^9, 3.853339747810027*^9}, {3.853340422199215*^9, 
   3.853340439609448*^9}, 3.853416616076149*^9, 3.853417420038438*^9, 
   3.853417698797618*^9, 3.853419605166264*^9, 3.8541890136542053`*^9, 
   3.854204849503663*^9, 3.8545459551224213`*^9, 3.854631346677593*^9, 
   3.854733037857313*^9, 3.854794044188393*^9, 3.854875472810471*^9, 
   3.8550670071845503`*^9, 3.855682473161241*^9, 3.855745401476033*^9, 
   3.8557573058690968`*^9, 3.856359959008116*^9, 3.857818708217146*^9, 
   3.8586813804081373`*^9, 3.8606789392660418`*^9, 3.8656048351142178`*^9, 
   3.872254404303841*^9, 3.872590685563869*^9, 3.872616613453093*^9, 
   3.872673062032157*^9, 3.8733678903933353`*^9, 3.8757855358601027`*^9, 
   3.876406676907133*^9, 3.8867666059663754`*^9, 3.886775555936182*^9, 
   3.886847085775217*^9, 3.886847830411353*^9, 3.887131111183*^9, 
   3.8871908099780903`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"2911605f-b5af-4ab4-b7ba-d830b44f8475"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptL]CA", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]CAB", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
        RowBox[{"\[ScriptL]Ca", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853269876502589*^9, 3.853269917457717*^9}, {
  3.85333278574839*^9, 3.853332789516329*^9}, {3.854189033686648*^9, 
  3.854189042328855*^9}, {3.887131115219714*^9, 3.887131122073523*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"f6ef4072-445b-41b0-a0a6-2ed3bc972608"],

Cell[TextData[{
 "Physical metric ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "291376e6-d0b8-4928-9141-ed83199c2388"]
}], "Text",
 CellChangeTimes->{{3.8533399844444857`*^9, 3.853339989490903*^9}, {
  3.887131128511763*^9, 
  3.887131138567442*^9}},ExpressionUUID->"c8eb5488-8893-4e69-a637-\
a2220ce8666b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gCab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Eta]Cab", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"HC", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{"\[ScriptL]Ca", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"\[ScriptL]Ca", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853269923491252*^9, 3.853270026107201*^9}, {
  3.853332794897489*^9, 3.8533328075172567`*^9}, {3.854189062585454*^9, 
  3.85418907825756*^9}, {3.887131143814804*^9, 3.8871311573085613`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"31974a07-6474-4083-a533-5cb7c966aaf0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gCAB", "=", 
   RowBox[{"Inverse", "[", "gCab", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8532700307645893`*^9, 3.853270043529269*^9}, {
  3.853332819159803*^9, 3.853332820870678*^9}, {3.8541891077471123`*^9, 
  3.854189111533066*^9}, {3.887131163372476*^9, 3.8871311670208387`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"79e0535e-0ebe-4429-8977-1a0f046c629e"],

Cell["Check the formula for the inverse metric", "Text",
 CellChangeTimes->{{3.853340004912167*^9, 
  3.8533400163116007`*^9}},ExpressionUUID->"b31d4042-10b1-48c9-b5bf-\
0a16f889b210"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CHECK", "==", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"gCAB", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Eta]CAB", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"HC", "[", 
            RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
           RowBox[{"\[ScriptL]CA", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", 
           RowBox[{"\[ScriptL]CA", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}]}], "/.", 
       "\[Rho]CRule"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.853270046443029*^9, 3.853270197941369*^9}, {
  3.853332824850189*^9, 3.8533328338687363`*^9}, {3.85334003078507*^9, 
  3.8533400354142303`*^9}, {3.854189136083662*^9, 3.854189164753442*^9}, {
  3.887131187736326*^9, 3.887131206065777*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"92104e0c-0eb6-4cc1-ad33-f46b5da8ac6c"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0"},
      {"0", "0", "0", "0"},
      {"0", "0", "0", "0"},
      {"0", "0", "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{{3.853270109252572*^9, 3.853270158883523*^9}, 
   3.853270201171281*^9, 3.853331927860174*^9, 3.8533328352836723`*^9, {
   3.85334002421341*^9, 3.853340036000266*^9}, 3.853340447602105*^9, 
   3.8534166386721563`*^9, 3.853417423009804*^9, 3.853417703770376*^9, 
   3.853419620998865*^9, {3.854189153742785*^9, 3.854189174471341*^9}, 
   3.854204862580126*^9, 3.85454595555145*^9, 3.854631347163987*^9, 
   3.854733038331065*^9, 3.854794044673547*^9, 3.8548754732407722`*^9, 
   3.8550670073824167`*^9, 3.855682473367887*^9, 3.8557454016489353`*^9, 
   3.855757306071198*^9, 3.856359959199809*^9, 3.8578187083991537`*^9, 
   3.858681380707493*^9, 3.860678939543398*^9, 3.865604835300968*^9, 
   3.872254404490089*^9, 3.872590685759487*^9, 3.872616613636401*^9, 
   3.872673062228545*^9, 3.8733678905702343`*^9, 3.8757855360403433`*^9, 
   3.8764066770831747`*^9, 3.886766606172223*^9, 3.88677555622153*^9, 
   3.886847086054574*^9, 3.886847830644532*^9, 3.887131207092348*^9, 
   3.8871908101410933`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"9521b3ca-f3a9-40c3-bd3f-6205e2ed59d4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Transform to spherical Kerr-Schild coordinates", "Section",
 CellChangeTimes->{{3.853429852438963*^9, 3.8534298625605373`*^9}, {
  3.8871312357227373`*^9, 
  3.8871312384321337`*^9}},ExpressionUUID->"bd8119c5-2e36-4958-a903-\
8acb0d84c23b"],

Cell[TextData[{
 "The coordinate transformation applied here is a composition of the \
described by Chen et al\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     OverscriptBox["x", "_"], "\[Rho]"], "=", 
    FractionBox["x", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], "+", 
       SuperscriptBox["a", "2"]}]]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1996fb27-8e43-4d65-9600-d27df6cdafd7"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     OverscriptBox["y", "_"], "\[Rho]"], "=", 
    FractionBox["y", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], "+", 
       SuperscriptBox["a", "2"]}]]]}], TraditionalForm]],ExpressionUUID->
  "49be4f4c-b9b8-40e0-8c82-02dc9a782031"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["z", "_"], "=", "z"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "90350fff-37ba-449e-b1b3-2a4f3ae2cb4b"],
 "\nand a transformation into standard spherical coordinates\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["x", "_"], "=", 
    RowBox[{"r", " ", "sin\[CurlyTheta]", " ", "cos\[CurlyPhi]"}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f93befda-b90a-40ba-953d-f3727e30a4de"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["y", "_"], "=", 
    RowBox[{"r", " ", "sin\[CurlyTheta]", " ", "sin\[CurlyPhi]"}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8619bb1c-1009-4cbe-a7db-52768c3ee048"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["z", "_"], " ", "=", " ", 
    RowBox[{"r", " ", "cos\[CurlyTheta]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8c01dc74-efd1-4e69-8892-e0fc603a6fc7"],
 "\nwith ",
 Cell[BoxData[
  FormBox[
   RowBox[{"r", "=", "\[Rho]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0d53c616-b485-4a19-9821-0dd3af1cf9c1"],
 ". The new coordinates are labelled by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"t", ",", "r", ",", "\[CurlyTheta]", ",", "\[CurlyPhi]"}], ")"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "151a584c-ef98-49c8-b2c1-111037cb5e8b"],
 "."
}], "Text",
 CellChangeTimes->{{3.8534298710870132`*^9, 3.853429924557989*^9}, {
  3.8871312555350037`*^9, 
  3.8871315306832542`*^9}},ExpressionUUID->"14c7d9dc-64df-4741-a957-\
efca647c1a87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xA", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[CurlyTheta]", ",", "\[CurlyPhi]"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853270283658938*^9, 3.853270297702283*^9}, {
  3.8534176101299686`*^9, 3.853417610354292*^9}, {3.853429990307378*^9, 
  3.8534300005038357`*^9}, {3.85418922530589*^9, 3.854189229186388*^9}, {
  3.8542048732454863`*^9, 3.854204883471077*^9}, {3.854207881285639*^9, 
  3.854207882683876*^9}, {3.854208547411211*^9, 3.854208547845006*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f7f81d9e-80b3-40df-aecc-cc1ec984623c"],

Cell[TextData[{
 "The composition gives\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "=", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}]], "sin\[CurlyTheta]", " ", 
     "cos\[CurlyPhi]"}]}], TraditionalForm]],ExpressionUUID->
  "55a77fb3-6abe-453a-9008-26b53e2b2925"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"y", "=", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}]], "sin\[CurlyTheta]", " ", 
     "sin\[CurlyPhi]"}]}], TraditionalForm]],ExpressionUUID->
  "3d5bd641-90b1-4fb5-8189-b441f81b1bca"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    RowBox[{"r", " ", "cos\[CurlyTheta]"}]}], TraditionalForm]],
  ExpressionUUID->"c438cfa8-1594-43a2-9968-47ec08c2e610"],
 "."
}], "Text",
 CellChangeTimes->{{3.853417461675762*^9, 3.853417500803276*^9}, {
  3.853430045321803*^9, 3.853430213210149*^9}, {3.854204901198962*^9, 
  3.854204980274811*^9}, {3.8600695520279617`*^9, 3.860069554420711*^9}, {
  3.887131559800083*^9, 
  3.887131570577457*^9}},ExpressionUUID->"cfc47925-6b63-45ff-9a9c-\
642584d4395c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}]], 
      RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], 
      RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}]}], ",", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}]], 
      RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], 
      RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
     RowBox[{"r", " ", 
      RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{
  3.731922544458802*^9, {3.853270387863019*^9, 3.853270459979313*^9}, {
   3.853270490691772*^9, 3.8532705485516663`*^9}, {3.8534176142197723`*^9, 
   3.853417614508514*^9}, {3.853430686692597*^9, 3.853430781061634*^9}, {
   3.8534310898731422`*^9, 3.853431185747109*^9}, 3.8534312546355886`*^9, {
   3.8541894252955713`*^9, 3.854189433532872*^9}, {3.854207814744913*^9, 
   3.854207890484625*^9}, {3.8542080564777107`*^9, 3.854208057029036*^9}, {
   3.854208552028473*^9, 3.8542085524966297`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"897df0ee-20b1-4270-9bfe-f48f18612581"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Jac", "=", 
   RowBox[{"Jacobi", "[", 
    RowBox[{"tr", ",", "xA"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "Jac", "]"}]}], "Input",
 CellChangeTimes->{{3.853270566520393*^9, 3.85327057335938*^9}, {
   3.8532706219629803`*^9, 3.8532706499664183`*^9}, {3.853417620901888*^9, 
   3.853417629122177*^9}, {3.853430790504972*^9, 3.853430847373392*^9}, {
   3.8534312680588093`*^9, 3.853431281511694*^9}, {3.853431426740991*^9, 
   3.8534314601386623`*^9}, {3.8534314939451942`*^9, 3.853431500225624*^9}, 
   3.853431565627817*^9, {3.85343177471765*^9, 3.853431803265308*^9}, {
   3.8534318350968237`*^9, 3.853431841312004*^9}, {3.854189442414776*^9, 
   3.85418952261349*^9}, {3.854207894905765*^9, 3.854207917333746*^9}, {
   3.854208555552361*^9, 3.854208566806032*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"d3831e34-e0a9-4531-b7fd-d2d07b1a37cf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{"r", " ", 
        RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}]]], 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}]], " ", 
       RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}]]}], " ", 
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}]},
     {"0", 
      FractionBox[
       RowBox[{"r", " ", 
        RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}]]], 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}]], " ", 
       RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}]], " ", 
       RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}]},
     {"0", 
      RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], 
      RowBox[{
       RowBox[{"-", "r"}], " ", 
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.853432115074909*^9, {3.8541894568784523`*^9, 3.854189482568646*^9}, 
   3.854189524250298*^9, 3.8542079178849497`*^9, 3.8542080607827463`*^9, {
   3.854208562965568*^9, 3.854208567222378*^9}, 3.854545962482386*^9, 
   3.8546313474282513`*^9, 3.85473303852732*^9, 3.854794044905569*^9, 
   3.854875473473929*^9, 3.855067007457266*^9, 3.855682473443817*^9, 
   3.8557454017476797`*^9, 3.855757306156761*^9, 3.85635995927699*^9, 
   3.857818708474012*^9, 3.85868138082032*^9, 3.860678939635138*^9, 
   3.8656048353744383`*^9, 3.8722544045613337`*^9, 3.87259068585219*^9, 
   3.8726166137350693`*^9, 3.872673062303611*^9, 3.87336789064817*^9, 
   3.87578553610338*^9, 3.87640667715313*^9, 3.8867668246675158`*^9, 
   3.886766860299429*^9, 3.8867755619929447`*^9, 3.886847090356793*^9, 
   3.886847833585971*^9, 3.8871315793086147`*^9, 3.8871908101895514`*^9},
 CellLabel->
  "Out[23]//MatrixForm=",ExpressionUUID->"4533f817-fb1f-4753-a319-\
7cc630d65adc"]
}, Open  ]],

Cell["Recognize the spherical metric when a\[Rule]0", "Text",
 CellChangeTimes->{{3.8534175295401697`*^9, 3.8534175441496477`*^9}, {
  3.8545459852836447`*^9, 
  3.854545995869087*^9}},ExpressionUUID->"af4d7393-6b3e-4c71-9fc5-\
6271762192f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]ab", "=", 
   RowBox[{
    RowBox[{"TFMat", "[", 
     RowBox[{"\[Eta]Cab", ",", "Jac"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"a", "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.853270655511167*^9, 3.85327068922746*^9}, 
   3.8532707378921757`*^9, {3.853331949796886*^9, 3.8533319514537287`*^9}, {
   3.8533328473728037`*^9, 3.853332868727702*^9}, {3.85341763571983*^9, 
   3.853417637984079*^9}, {3.8534196404218893`*^9, 3.8534196421520367`*^9}, {
   3.8534316083168507`*^9, 3.853431609396611*^9}, {3.853431661900085*^9, 
   3.853431675805447*^9}, {3.853432148768264*^9, 3.853432150556534*^9}, {
   3.854189547190937*^9, 3.854189566647231*^9}, {3.8541896208696423`*^9, 
   3.854189627276638*^9}, {3.854190906178563*^9, 3.8541909068051043`*^9}, {
   3.854207928713181*^9, 3.854207930245262*^9}, {3.854208104322867*^9, 
   3.854208107941139*^9}, {3.854208571877035*^9, 3.8542085762634172`*^9}, {
   3.88713159298647*^9, 3.88713162155287*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"293577b2-b4c8-4547-8265-934a606fc187"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}]}]], "0", "0"},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], "0"},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.853270700263929*^9, 3.853270770528084*^9, 3.853331952615143*^9, {
   3.853332851280479*^9, 3.853332869716344*^9}, 3.853417548930377*^9, 
   3.853417638622757*^9, 3.853417703965581*^9, {3.853419637175974*^9, 
   3.8534196425811043`*^9}, 3.853431610691271*^9, {3.853431662574016*^9, 
   3.853431676303767*^9}, {3.853432136679199*^9, 3.8534321510578527`*^9}, {
   3.854189558974052*^9, 3.854189567226911*^9}, 3.854189627720367*^9, 
   3.85419090978537*^9, 3.854207931574647*^9, 3.854208064860701*^9, 
   3.854208109214245*^9, 3.854208577379719*^9, 3.854545962534121*^9, 
   3.854631347474206*^9, 3.854733038584322*^9, 3.854794044961315*^9, 
   3.854875473589788*^9, 3.855067007491211*^9, 3.85568247347861*^9, 
   3.855745401778348*^9, 3.855757306219576*^9, 3.8563599593021307`*^9, 
   3.857818708501848*^9, 3.8586813808654833`*^9, 3.8606789396706963`*^9, 
   3.865604835416334*^9, 3.872254404591384*^9, 3.872590685882319*^9, 
   3.872616613768754*^9, 3.872673062328491*^9, 3.873367890672797*^9, 
   3.875785536129039*^9, 3.8764066771787643`*^9, 3.88676682471484*^9, 
   3.8867668603479557`*^9, 3.886775562039321*^9, 3.886847090401349*^9, 
   3.886847833629517*^9, {3.887131596957086*^9, 3.887131621957412*^9}, 
   3.8871908102110243`*^9},
 CellLabel->
  "Out[25]//MatrixForm=",ExpressionUUID->"554474de-d39b-49d6-aa62-\
5fde52530d26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SuperscriptBox["r", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.853270700263929*^9, 3.853270770528084*^9, 3.853331952615143*^9, {
   3.853332851280479*^9, 3.853332869716344*^9}, 3.853417548930377*^9, 
   3.853417638622757*^9, 3.853417703965581*^9, {3.853419637175974*^9, 
   3.8534196425811043`*^9}, 3.853431610691271*^9, {3.853431662574016*^9, 
   3.853431676303767*^9}, {3.853432136679199*^9, 3.8534321510578527`*^9}, {
   3.854189558974052*^9, 3.854189567226911*^9}, 3.854189627720367*^9, 
   3.85419090978537*^9, 3.854207931574647*^9, 3.854208064860701*^9, 
   3.854208109214245*^9, 3.854208577379719*^9, 3.854545962534121*^9, 
   3.854631347474206*^9, 3.854733038584322*^9, 3.854794044961315*^9, 
   3.854875473589788*^9, 3.855067007491211*^9, 3.85568247347861*^9, 
   3.855745401778348*^9, 3.855757306219576*^9, 3.8563599593021307`*^9, 
   3.857818708501848*^9, 3.8586813808654833`*^9, 3.8606789396706963`*^9, 
   3.865604835416334*^9, 3.872254404591384*^9, 3.872590685882319*^9, 
   3.872616613768754*^9, 3.872673062328491*^9, 3.873367890672797*^9, 
   3.875785536129039*^9, 3.8764066771787643`*^9, 3.88676682471484*^9, 
   3.8867668603479557`*^9, 3.886775562039321*^9, 3.886847090401349*^9, 
   3.886847833629517*^9, {3.887131596957086*^9, 3.887131621957412*^9}, 
   3.8871908102122498`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"85af5c06-ed9a-4418-90d6-9e86aec593a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]AB", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "\[Eta]ab", "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.853334292047811*^9, 3.853334304010949*^9}, 
   3.853417552413715*^9, {3.8534322017340927`*^9, 3.8534322308999968`*^9}, {
   3.854189727602108*^9, 3.854189743536189*^9}, {3.8541909279417143`*^9, 
   3.8541909285639277`*^9}, {3.8542081345580263`*^9, 
   3.8542081390262957`*^9}, {3.854208582207781*^9, 3.854208585545562*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"ab122a78-3681-4144-a159-42f4003298a6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]], "0", "0"},
     {"0", "0", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]], "0"},
     {"0", "0", "0", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[CurlyTheta]", "]"}], "2"], 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.854189743958084*^9, 3.854190929468297*^9, 
  3.8542081424111137`*^9, 3.854208586222088*^9, 3.8545459625819693`*^9, 
  3.854631347529365*^9, 3.8547330386411543`*^9, 3.854794045025258*^9, 
  3.854875473631328*^9, 3.855067007516542*^9, 3.855682473507311*^9, 
  3.855745401807629*^9, 3.8557573062782*^9, 3.856359959329258*^9, 
  3.857818708524869*^9, 3.858681380899292*^9, 3.8606789397014093`*^9, 
  3.865604835447566*^9, 3.8722544046146307`*^9, 3.872590685912076*^9, 
  3.87261661379177*^9, 3.872673062350131*^9, 3.873367890686571*^9, 
  3.875785536148922*^9, 3.876406677193224*^9, 3.886766824745623*^9, 
  3.886766860373845*^9, 3.886775562068552*^9, 3.8868470904337587`*^9, 
  3.886847833653606*^9, 3.887131631941234*^9, 3.8871908102265053`*^9},
 CellLabel->
  "Out[28]//MatrixForm=",ExpressionUUID->"ab2ae0d2-145f-45d5-8e93-\
0d0f07629d28"]
}, Open  ]],

Cell["The components of null vector \[ScriptL]", "Text",
 CellChangeTimes->{{3.853417565653037*^9, 3.853417583688407*^9}, {
  3.88713164920722*^9, 
  3.887131650479018*^9}},ExpressionUUID->"033bef79-7e40-4e1f-bc22-\
03aa37fb2378"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[ScriptL]a", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"TFVec", "[", 
        RowBox[{"\[ScriptL]Ca", ",", "Jac"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], "->", "r"}]}], "/.", 
      RowBox[{
       RowBox[{"xCA", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "->", 
       RowBox[{"tr", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"xCA", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"tr", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"xCA", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "->", 
     RowBox[{"tr", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.854208170763729*^9, 3.854208270758136*^9}, {
  3.8542085916615963`*^9, 3.854208609949456*^9}, {3.8871316572851343`*^9, 
  3.887131672995813*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"204d711f-77ca-441a-96da-094847815d34"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]], ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "a"}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.854208175538546*^9, 3.854208272056423*^9}, 
   3.8542086106314507`*^9, 3.854545963653331*^9, 3.854631348680148*^9, 
   3.854733039945262*^9, 3.854794046274786*^9, 3.854875474685212*^9, 
   3.855067008014999*^9, 3.8556824739993896`*^9, 3.8557454022919817`*^9, 
   3.855757306781797*^9, 3.8563599598397217`*^9, 3.857818709001718*^9, 
   3.8586813816883717`*^9, 3.860678940477941*^9, 3.865604835915139*^9, 
   3.8722544050833187`*^9, 3.872590686564167*^9, 3.8726166142636433`*^9, 
   3.8726730628298063`*^9, 3.8733678911508427`*^9, 3.875785536614382*^9, 
   3.876406677662678*^9, 3.886766824789031*^9, 3.886766860870203*^9, 
   3.88677556254016*^9, 3.886847090913864*^9, 3.8868478341110373`*^9, 
   3.887131675370635*^9, 3.887190810672907*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"0d1f8d3e-859f-4be0-915a-7aed2ac99305"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[ScriptL]A", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Eta]AB", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "i"}], "]"}], "]"}], 
       RowBox[{"\[ScriptL]a", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854198003800288*^9, 3.8541980756069527`*^9}, {
  3.854208307036968*^9, 3.8542083247764473`*^9}, {3.8542086157735147`*^9, 
  3.854208622948366*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"34f461e5-6b12-4ecf-953d-eb79924a10d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["a", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["r", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8542083252009573`*^9, 3.854208623781597*^9, 
  3.854545963718297*^9, 3.8546313487226467`*^9, 3.854733040102023*^9, 
  3.854794046342108*^9, 3.854875474730797*^9, 3.85506700806712*^9, 
  3.855682474045199*^9, 3.855745402331011*^9, 3.855757306908401*^9, 
  3.856359959877204*^9, 3.857818709041361*^9, 3.858681381762785*^9, 
  3.8606789405312653`*^9, 3.865604835968854*^9, 3.87225440513342*^9, 
  3.872590686615576*^9, 3.872616614303611*^9, 3.872673062869405*^9, 
  3.8733678911769733`*^9, 3.875785536638857*^9, 3.876406677679862*^9, 
  3.8867668250465403`*^9, 3.8867668609129267`*^9, 3.886775562578453*^9, 
  3.886847090944666*^9, 3.886847834122525*^9, 3.887131683711581*^9, 
  3.88719081069855*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"49096fea-7f20-474a-9b5b-b4e28f94dd70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CHECK", "==", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptL]A", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], 
      RowBox[{"\[ScriptL]a", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.854198080204295*^9, 3.854198128801477*^9}, {
  3.854208335629839*^9, 3.854208347165349*^9}, {3.854208628192305*^9, 
  3.8542086319442873`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"b2d1a7f1-da87-4c16-abee-a8b4910a8674"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.854198113308378*^9, 3.8541981293046494`*^9}, 
   3.854208347736723*^9, 3.854208633317534*^9, 3.8545459637498693`*^9, 
   3.85463134875144*^9, 3.8547330401628113`*^9, 3.8547940463940496`*^9, 
   3.854875474757223*^9, 3.855067008091264*^9, 3.855682474075492*^9, 
   3.855745402356679*^9, 3.8557573069676247`*^9, 3.856359959901762*^9, 
   3.857818709057707*^9, 3.8586813817958813`*^9, 3.860678940557682*^9, 
   3.8656048359929667`*^9, 3.8722544051519117`*^9, 3.872590686638124*^9, 
   3.8726166143218393`*^9, 3.8726730628832493`*^9, 3.873367891192359*^9, 
   3.875785536677964*^9, 3.876406677718322*^9, {3.88676683365697*^9, 
   3.8867668609345512`*^9}, 3.8867755626109962`*^9, 3.8868470909719887`*^9, 
   3.886847834134006*^9, 3.88713169035645*^9, 3.8871908107170973`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"9cdbe725-84bb-4a51-aaf2-7a285c819556"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"HC", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], "/.", "HCRule"}], "/.", 
      RowBox[{
       RowBox[{"\[Rho]", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], "->", "r"}]}], "/.", 
     RowBox[{
      RowBox[{"xCA", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "->", 
      RowBox[{"tr", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"xCA", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"tr", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}]}], "/.", 
   RowBox[{
    RowBox[{"xCA", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "->", 
    RowBox[{"tr", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HRule", "=", 
   RowBox[{"H", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", "\[CurlyTheta]"}], "}"}], ",", 
      RowBox[{"Evaluate", "[", "%", "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8542084044582577`*^9, 3.854208412082026*^9}, {
  3.854208639248158*^9, 3.854208645973731*^9}, {3.887131723745122*^9, 
  3.887131796902357*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"adf8f1c2-80cb-4151-afd2-400c5b1b083c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"M", " ", "r"}], 
  RowBox[{
   SuperscriptBox["r", "2"], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]], "Output",
 CellChangeTimes->{{3.854208405736794*^9, 3.854208412458372*^9}, 
   3.8542086465604143`*^9, 3.854545963783065*^9, 3.8546313487871227`*^9, 
   3.854733040227206*^9, 3.8547940464391127`*^9, 3.854875474786026*^9, 
   3.85506700811166*^9, 3.8556824740966883`*^9, 3.8557454023838167`*^9, 
   3.8557573070181704`*^9, 3.856359959919981*^9, 3.8578187090726967`*^9, 
   3.858681381828706*^9, 3.8606789405823183`*^9, 3.8656048360173492`*^9, 
   3.872254405168529*^9, 3.872590686658024*^9, 3.87261661434515*^9, 
   3.87267306289994*^9, 3.873367891234317*^9, 3.875785536694779*^9, 
   3.876406677737299*^9, {3.8867668337068*^9, 3.886766860953643*^9}, 
   3.88677556264336*^9, 3.886847091000412*^9, 3.8868478341464787`*^9, {
   3.8871317324936647`*^9, 3.8871317491882267`*^9}, 3.88713179744833*^9, 
   3.8871908107375603`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"b69b9ba3-9e57-4321-9a54-da97d60d7074"]
}, Open  ]],

Cell["Constructing the physical metric in spherical coordinates", "Text",
 CellChangeTimes->{{3.8534194570941553`*^9, 
  3.853419475192418*^9}},ExpressionUUID->"7b9ddcf2-7c65-409b-94e9-\
3a6e3c9f54ba"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gab", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]ab", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}], " ", 
         RowBox[{"\[ScriptL]a", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"\[ScriptL]a", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", "HRule"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.8533339143401527`*^9, 3.853333946103725*^9}, {
   3.853334115451866*^9, 3.853334118575631*^9}, 3.853334284515202*^9, {
   3.853419853069187*^9, 3.853419856420446*^9}, {3.8541983592037*^9, 
   3.854198383317889*^9}, {3.854208429936318*^9, 3.8542084868577147`*^9}, {
   3.8542086590986013`*^9, 3.8542086751342688`*^9}, {3.887131830143573*^9, 
   3.887131847089458*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"a639d4ee-0666-433a-a75a-d2e9cb6f1aa4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", "r"}], 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "M", " ", "r"}], 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]},
     {
      FractionBox[
       RowBox[{"2", " ", "M", " ", "r"}], 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "2"]}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}]]}]},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}]]}], "0", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}], 
        ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8542084591648617`*^9, 3.854208487663939*^9}, 
   3.854208675829032*^9, 3.854545964073379*^9, 3.854631349195383*^9, 
   3.854733040574512*^9, 3.854794046739963*^9, 3.8548754750607243`*^9, 
   3.85506700826338*^9, 3.8556824742376947`*^9, 3.855745402530366*^9, 
   3.8557573071825533`*^9, 3.856359960064492*^9, 3.857818709198423*^9, 
   3.858681382063232*^9, 3.860678940785707*^9, 3.8656048361600857`*^9, 
   3.872254405297451*^9, 3.872590686804483*^9, 3.8726166145007973`*^9, 
   3.8726730630260687`*^9, 3.8733678913726873`*^9, 3.8757855368257103`*^9, 
   3.876406677876184*^9, {3.886766834796199*^9, 3.886766861115143*^9}, 
   3.886775562836712*^9, 3.886847091160527*^9, 3.886847834260645*^9, {
   3.887131832365119*^9, 3.88713184832307*^9}, 3.887190810853568*^9},
 CellLabel->
  "Out[35]//MatrixForm=",ExpressionUUID->"cecfb637-6d48-47e3-813e-\
245f5ff8f78c"]
}, Open  ]],

Cell["Reintroducing H(r,\[CurlyTheta])", "Text",
 CellChangeTimes->{{3.8871318701325703`*^9, 
  3.887131880272766*^9}},ExpressionUUID->"eeae3738-94d6-4ba5-a94a-\
fb2b4b343982"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gabH", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"H", "[", 
           RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}]}]}], 
        FractionBox[
         RowBox[{"2", " ", "M", " ", "r"}], 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}]], "0", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "a", " ", 
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}]},
       {
        FractionBox[
         RowBox[{"2", "M", " ", "r"}], 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", " ", "\[CurlyTheta]", "]"}], "2"]}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"], "+", 
            RowBox[{"2", "M", " ", "r"}]}], ")"}]}], 
         RowBox[{" ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"]}]], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"a", " ", "2", "M", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}]]}]},
       {"0", "0", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], "0"},
       {
        RowBox[{
         RowBox[{"-", "2"}], " ", "a", " ", 
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"a", " ", "2", "M", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}]]}], "0", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"H", "[", 
             RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CHECK", "==", 
    RowBox[{"gabH", "-", "gab"}]}], "/.", "HRule"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.860682573718931*^9, 3.8606825804301653`*^9}, {
  3.860682611562296*^9, 3.86068261373792*^9}, {3.86068289173425*^9, 
  3.860682893002509*^9}, {3.860683332287032*^9, 3.860683343547729*^9}, {
  3.887131889793187*^9, 3.887131897443104*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"403ef3e7-872c-49c8-ab2b-515a435e5193"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]], "Output",\

 CellChangeTimes->{
  3.860683343937353*^9, 3.865604836222259*^9, 3.872254405347032*^9, 
   3.872590686853827*^9, 3.872616614551426*^9, 3.8726730630684566`*^9, 
   3.8733678914119577`*^9, 3.875785536861475*^9, 3.876406677916038*^9, {
   3.886766837399234*^9, 3.886766861152767*^9}, 3.886775562911339*^9, 
   3.886847091227667*^9, 3.886847834290126*^9, {3.887131884517952*^9, 
   3.887131897981716*^9}, 3.8871908108941793`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"7c4d1928-ddfc-4459-8e05-f47a84c4e26d"]
}, Open  ]],

Cell["Inverse metric", "Text",
 CellChangeTimes->{{3.822034852153324*^9, 3.822034857130025*^9}, {
  3.887131908756287*^9, 
  3.887131911527204*^9}},ExpressionUUID->"56581941-94d5-4ec0-b36b-\
91b54061e0a0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gAB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]AB", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}], " ", 
         RowBox[{"\[ScriptL]A", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"\[ScriptL]A", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", "HRule"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.8533342321852913`*^9, 3.853334273816679*^9}, {
   3.8533344818157597`*^9, 3.853334482121647*^9}, {3.8534200118618402`*^9, 
   3.85342001594265*^9}, {3.8534253236235847`*^9, 3.853425329330052*^9}, {
   3.8542029290159616`*^9, 3.854202951204205*^9}, 3.8542086866997137`*^9, {
   3.8871319172683268`*^9, 3.887131930296207*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"1d9a017c-17ca-4dd0-b34f-0da91482c695"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", "r"}], 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "M", " ", "r"}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]]}]},
     {
      FractionBox[
       RowBox[{"2", " ", "M", " ", "r"}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]], 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}]}], 
       
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]], "0", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]]},
     {"0", "0", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]], 
      "0", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "M", " ", "r"}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], "2"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8542029310075293`*^9, 3.85420295187505*^9}, 
   3.854208689676243*^9, 3.8545459643388147`*^9, 3.85463134956851*^9, 
   3.854733040844466*^9, 3.854794047096478*^9, 3.854875475314556*^9, 
   3.855067008417066*^9, 3.855682474379362*^9, 3.8557454026763372`*^9, 
   3.85575730735756*^9, 3.856359960206946*^9, 3.8578187093345833`*^9, 
   3.858681382295993*^9, 3.86067894099997*^9, 3.865604836336891*^9, 
   3.872254405465472*^9, 3.872590686974103*^9, 3.872616614668786*^9, 
   3.872673063184393*^9, 3.873367891525785*^9, 3.8757855369742317`*^9, 
   3.876406678032917*^9, {3.886766851424301*^9, 3.886766861265409*^9}, 
   3.886775563147771*^9, 3.886847091436829*^9, 3.886847834411021*^9, {
   3.8871319203916817`*^9, 3.887131930848735*^9}, 3.887190811003827*^9},
 CellLabel->
  "Out[39]//MatrixForm=",ExpressionUUID->"6d670c4e-56c6-49e6-af9c-\
296bca121de9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gABH", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", 
          RowBox[{"H", "[", 
           RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}]}]}], 
        RowBox[{"2", 
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}]}], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"H", "[", 
            RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " "}]]}]},
       {
        RowBox[{"2", 
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], 
            RowBox[{" ", 
             RowBox[{"M", " ", "r"}]}]], "-", "2"}], ")"}], " ", 
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}]}], "0", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", 
          RowBox[{"H", "[", 
           RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " "}]]},
       {"0", "0", 
        FractionBox[
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}], 
         RowBox[{"M", " ", "r"}]], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"H", "[", 
            RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " "}]]}], 
        FractionBox[
         RowBox[{"2", " ", "a", " ", 
          RowBox[{"H", "[", 
           RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " "}]], "0", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"H", "[", 
            RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CHECK", "==", 
    RowBox[{"gABH", "-", "gAB"}]}], "/.", "HRule"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8606829552700253`*^9, 3.860683326189559*^9}, {
  3.8871319432288637`*^9, 3.887131947467998*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"1b498b15-97b1-4354-b4dc-9037321a5671"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]], "Output",\

 CellChangeTimes->{{3.860682962784136*^9, 3.860683011076329*^9}, {
   3.860683043684082*^9, 3.860683061533502*^9}, {3.8606830982398643`*^9, 
   3.860683123892047*^9}, {3.8606831626423903`*^9, 3.860683185775906*^9}, {
   3.860683224273086*^9, 3.860683267587758*^9}, {3.8606833077318068`*^9, 
   3.860683327834848*^9}, 3.865604836395934*^9, 3.872254405517508*^9, 
   3.872590687020514*^9, 3.87261661470951*^9, 3.8726730632209578`*^9, 
   3.873367891575799*^9, 3.875785537006069*^9, 3.876406678073258*^9, 
   3.8867668613283*^9, 3.886775563230198*^9, 3.886847091505644*^9, 
   3.886847834437846*^9, 3.8871319479546843`*^9, 3.887190811021097*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"83691be6-0241-4d07-bec5-a60dee500f5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gAb", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gAB", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
         RowBox[{"gab", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "j"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"gAb", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.853334377974566*^9, 3.853334428328668*^9}, {
   3.853334646751995*^9, 3.853334652376562*^9}, {3.853334694195705*^9, 
   3.8533347546106443`*^9}, {3.853334900012535*^9, 3.8533349634057407`*^9}, {
   3.853334996278816*^9, 3.8533350097268057`*^9}, {3.8533351215019712`*^9, 
   3.853335144630911*^9}, {3.8534203046015787`*^9, 3.853420352100121*^9}, 
   3.853420391562196*^9, 3.854202958694827*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"189601bc-300c-4e41-b970-5e780d8d9ba2"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0"},
      {"0", "0", "0", "0"},
      {"0", "0", "0", "0"},
      {"0", "0", "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.853335145805935*^9, 3.853420084018341*^9, {3.8534203143370657`*^9, 
   3.8534203242408524`*^9}, {3.8534203818946133`*^9, 3.8534203931001167`*^9}, 
   3.854202963689804*^9, 3.854208695394045*^9, 3.8545459645192833`*^9, 
   3.854631349816204*^9, 3.8547330410438004`*^9, 3.8547940473850737`*^9, 
   3.854875475491233*^9, 3.8550670085281363`*^9, 3.855682474483418*^9, 
   3.855745402785348*^9, 3.855757307490356*^9, 3.856359960312018*^9, 
   3.85781870942834*^9, 3.858681382473063*^9, 3.860678941153838*^9, 
   3.865604836474841*^9, 3.872254405608602*^9, 3.872590687101582*^9, 
   3.872616614785954*^9, 3.872673063300536*^9, 3.873367891655684*^9, 
   3.8757855370832653`*^9, 3.8764066781545773`*^9, 3.8867668614461603`*^9, 
   3.886775563348741*^9, 3.886847091582245*^9, 3.886847834511767*^9, 
   3.887131957190872*^9, 3.887190811092662*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"8b0d61ff-9fbc-4eb2-8485-f61bbf846b8a"]
}, Open  ]],

Cell["Christoffel symbol", "Text",
 CellChangeTimes->{{3.822034969757408*^9, 3.8220349777908707`*^9}, {
  3.8871319678870363`*^9, 
  3.8871319744041147`*^9}},ExpressionUUID->"cef16f99-3256-440b-9ade-\
790b6f3de9b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]Abc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gAB", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "ii"}], "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"gab", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "ii"}], "]"}], "]"}], ",", 
             RowBox[{"xA", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "+", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"gab", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "ii"}], "]"}], "]"}], ",", 
             RowBox[{"xA", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"gab", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "j"}], "]"}], "]"}], ",", 
             RowBox[{"xA", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.634979620975192*^9, 3.6349796307560987`*^9}, 
   3.634979706324597*^9, {3.6349797490215473`*^9, 3.6349797912462482`*^9}, {
   3.634979845216906*^9, 3.63497995317315*^9}, {3.634979992763033*^9, 
   3.634980189984598*^9}, {3.634980226806753*^9, 3.634980284177712*^9}, {
   3.634980325108365*^9, 3.634980340696892*^9}, {3.634980392345233*^9, 
   3.634980397686469*^9}, {3.634980432194591*^9, 3.6349804548574457`*^9}, {
   3.6349878820146437`*^9, 3.634987896817506*^9}, 3.634988492870216*^9, {
   3.634988898668679*^9, 3.634988906614174*^9}, {3.635082735169257*^9, 
   3.635082738016141*^9}, {3.8220349943060923`*^9, 3.8220351123482723`*^9}, {
   3.8220352348259563`*^9, 3.822035251658443*^9}, {3.8533351769730864`*^9, 
   3.8533351867885523`*^9}, {3.853420511633027*^9, 3.8534205193389177`*^9}, {
   3.853420639919758*^9, 3.853420645877512*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"0be5550a-4797-422e-b027-48a6d06bcaee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]AbcH", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gABH", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "ii"}], "]"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"gabH", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "ii"}], "]"}], "]"}], ",", 
             RowBox[{"xA", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "+", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"gabH", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "ii"}], "]"}], "]"}], ",", 
             RowBox[{"xA", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"gabH", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "j"}], "]"}], "]"}], ",", 
             RowBox[{"xA", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.860683358455163*^9, 3.860683369964795*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"80b288d5-a99b-49b6-82b5-10d2232e1054"],

Cell["Riemann tensor", "Text",
 CellChangeTimes->{{3.822035127777535*^9, 
  3.822035132085115*^9}},ExpressionUUID->"91125f1a-2662-464e-bfe7-\
d225b9b7d19f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RabcD", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[CapitalGamma]Abc", "[", 
          RowBox[{"[", 
           RowBox[{"l", ",", "j", ",", "k"}], "]"}], "]"}], ",", 
         RowBox[{"xA", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[CapitalGamma]Abc", "[", 
         RowBox[{"[", 
          RowBox[{"l", ",", "i", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"xA", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CapitalGamma]Abc", "[", 
            RowBox[{"[", 
             RowBox[{"l", ",", "i", ",", "ii"}], "]"}], "]"}]}], 
          RowBox[{"\[CapitalGamma]Abc", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "j", ",", "k"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[CapitalGamma]Abc", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "j", ",", "ii"}], "]"}], "]"}], 
          RowBox[{"\[CapitalGamma]Abc", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "i", ",", "k"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6350827283049707`*^9, 3.635082728308514*^9}, {
  3.635082814756731*^9, 3.635082863273543*^9}, {3.635082945787883*^9, 
  3.6350829714699507`*^9}, {3.635083068410921*^9, 3.6350830714221992`*^9}, {
  3.822035147390106*^9, 3.822035222435577*^9}, {3.8220352654735203`*^9, 
  3.822035374242855*^9}, {3.853336647411134*^9, 3.8533366549566603`*^9}, {
  3.8534212447776413`*^9, 3.853421248468697*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"6c3b214c-e1fc-4877-a293-4a542c3c21d3"],

Cell["Checking Ricci flatness", "Text",
 CellChangeTimes->{{3.8220353854567337`*^9, 3.822035398723847*^9}, {
  3.887132001967224*^9, 
  3.887132008107839*^9}},ExpressionUUID->"1935d60e-cda9-40c4-a0f0-\
bddb9c5bebcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"RabcD", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "ii", ",", "j", ",", "ii"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6350831630280333`*^9, 3.6350831879697723`*^9}, {
   3.635083255548212*^9, 3.6350833093455477`*^9}, {3.6554525467057753`*^9, 
   3.655452572059739*^9}, {3.657870379058423*^9, 3.657870379061634*^9}, {
   3.657870581545079*^9, 3.657870581545864*^9}, 3.657870620394858*^9, {
   3.6578710550514097`*^9, 3.6578712215622787`*^9}, {3.657871474710722*^9, 
   3.657871475041288*^9}, {3.8220354194830713`*^9, 3.822035440167367*^9}, {
   3.8220354751106443`*^9, 3.822035507511304*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"39b26116-a77a-4957-adac-3eeee7453441"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CHECK", "==", "Rab"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.854202994327262*^9, 3.854203000951604*^9}, {
  3.887132024305003*^9, 3.8871320261227427`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"b7efc1a7-4786-4ca8-919e-1cc37461a476"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]], "Output",\

 CellChangeTimes->{
  3.85420299581362*^9, 3.854203030123006*^9, 3.8542087384789953`*^9, 
   3.854545991780169*^9, 3.854631382755701*^9, 3.854733076635091*^9, 
   3.854794077283815*^9, 3.854875502214843*^9, 3.855067020714293*^9, 
   3.855682486784774*^9, 3.8557454150286617`*^9, 3.8557573198287363`*^9, 
   3.856359973669169*^9, 3.8578187213651*^9, 3.8586813978598213`*^9, 
   3.860678956349329*^9, 3.8656048489359827`*^9, 3.872254417581726*^9, 
   3.872590699239553*^9, 3.872616626988968*^9, 3.87267307529663*^9, 
   3.8733679038012047`*^9, 3.87578554996905*^9, 3.876406690456916*^9, 
   3.88676687330155*^9, 3.886775574802985*^9, 3.886847102889414*^9, 
   3.886847845965056*^9, {3.8871320213569117`*^9, 3.8871320329268503`*^9}, 
   3.887190822759795*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"8df652c7-ce45-438a-873f-aa3bc771c316"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["3+1 decomposition", "Chapter",
 CellChangeTimes->{{3.822035673397442*^9, 
  3.8220356778460817`*^9}},ExpressionUUID->"06a85f90-052a-48b6-8ae1-\
3d56af908de6"],

Cell[TextData[{
 "In this section we consider ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "=", "const"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "be3cd99c-feed-4c03-a277-4b5697531f1c"],
 " hypersurfaces and decompose the metric to parallel and transverse \
components."
}], "Text",
 CellChangeTimes->{{3.8220356930228643`*^9, 3.822035748991229*^9}, {
  3.8871321740951347`*^9, 
  3.887132175094096*^9}},ExpressionUUID->"f337baa3-b029-4799-ae0f-\
0c891fc8cc76"],

Cell[CellGroupData[{

Cell["Computing induced metric", "Subchapter",
 CellChangeTimes->{{3.822035786067012*^9, 3.8220357905637007`*^9}, {
  3.887132654520372*^9, 
  3.887132661977532*^9}},ExpressionUUID->"a630dfb6-f8d1-41d4-925f-\
48fd820e90b1"],

Cell[TextData[{
 "The normal 1-form is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", "dt", ")"}], "a"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "92ad0f0c-8d97-496c-b81a-61e82a365746"]
}], "Text",
 CellChangeTimes->{{3.822035831621632*^9, 3.822035843365472*^9}, {
  3.887132193242366*^9, 
  3.887132199704912*^9}},ExpressionUUID->"664439bd-f5a6-4755-9de2-\
2a66dce4742a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dTa", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822035812543229*^9, 3.822035813291301*^9}, {
   3.822035849132614*^9, 3.8220358600502777`*^9}, 3.8220360318375807`*^9, {
   3.8255794826252527`*^9, 3.825579499209765*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"101978cc-90b7-4b7b-b50d-04efff076459"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dTA", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"gAB", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
       RowBox[{"dTa", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.822036052763505*^9, 3.822036067603305*^9}, {
  3.85342535743631*^9, 3.853425365718411*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"ff748de9-5028-4f7d-808b-09251507f807"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    FractionBox[
     RowBox[{"2", " ", "M", " ", "r"}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}], ",", 
   FractionBox[
    RowBox[{"2", " ", "M", " ", "r"}], 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.822036068959092*^9, 3.8221101875979567`*^9, 3.822394054560907*^9, 
   3.822480270080412*^9, 3.822735581739849*^9, 3.822987837032217*^9, 
   3.8230690764560947`*^9, 3.823164986620892*^9, 3.823244472136334*^9, 
   3.823260456897403*^9, 3.823321190063944*^9, 3.825055059659027*^9, 
   3.825065825811615*^9, 3.825134117808243*^9, 3.825146918067862*^9, 
   3.825400989152985*^9, 3.825407069771263*^9, 3.825407174442256*^9, 
   3.8254778280627213`*^9, 3.8255764929654617`*^9, 3.82557920121183*^9, {
   3.8255794882650623`*^9, 3.82557950291238*^9}, 3.8255852155773287`*^9, 
   3.825588093403853*^9, 3.825657857957768*^9, 3.825736930573511*^9, 
   3.825755812067528*^9, 3.8259199354081182`*^9, 3.825923172840745*^9, 
   3.825924748715472*^9, 3.825925807920394*^9, 3.825930912428048*^9, 
   3.825931565295229*^9, 3.82601715555375*^9, 3.826101889217185*^9, 
   3.826324165331065*^9, 3.8263276916414433`*^9, 3.828762632762349*^9, 
   3.8291143276226597`*^9, 3.829190188444372*^9, 3.831443419778748*^9, 
   3.831526702605245*^9, 3.83178636180133*^9, 3.8322370463144407`*^9, 
   3.837238181692751*^9, 3.837254075646407*^9, 3.837490211276989*^9, 
   3.839142003917657*^9, 3.840096740685668*^9, 3.840164406096264*^9, 
   3.840246073635894*^9, 3.840619578260963*^9, 3.840697580570416*^9, 
   3.8407885697018347`*^9, 3.840850896313327*^9, 3.840858213710145*^9, 
   3.8411117619707127`*^9, 3.841131412564197*^9, 3.841148388130432*^9, 
   3.841218359741157*^9, 3.8413829979087553`*^9, 3.841449261711526*^9, 
   3.852744152057062*^9, 3.853425292935421*^9, {3.853425359770423*^9, 
   3.853425366167355*^9}, 3.854546038428742*^9, 3.8546313828376617`*^9, 
   3.854733076705195*^9, 3.8547940773446074`*^9, 3.8548755022643957`*^9, 
   3.855067020759701*^9, 3.855682486833352*^9, 3.855745415080546*^9, 
   3.8557573199020777`*^9, 3.856359973698325*^9, 3.857818721400419*^9, 
   3.858681397919333*^9, 3.860678956432637*^9, 3.865604848987576*^9, 
   3.8722544176142473`*^9, 3.872590699272903*^9, 3.872616627078476*^9, 
   3.872673075326646*^9, 3.873367903836981*^9, 3.875785550048849*^9, 
   3.876406690485606*^9, 3.886766964033927*^9, 3.886775583452148*^9, 
   3.886847108660555*^9, 3.886847846018805*^9, 3.88713221364659*^9, 
   3.887190822789967*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"35587727-576d-4910-b1de-cd05392c7f1c"]
}, Open  ]],

Cell[TextData[{
 "The unit normal is then ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"(", "dt", ")"}], "a"], "/", "N"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "86fdfd3e-95e1-4e1f-9ea4-7ffcd881cfb2"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SubscriptBox[
        RowBox[{
         SuperscriptBox["g", "ab"], "(", "dt", ")"}], "a"]}], 
      SubscriptBox[
       RowBox[{"(", "dt", ")"}], "b"]}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "029d4a62-01ab-4621-96e6-290f8d51fb8d"]
}], "Text",
 CellChangeTimes->{{3.8220358838683558`*^9, 3.822035891608437*^9}, {
  3.887132269498447*^9, 
  3.887132313010577*^9}},ExpressionUUID->"393c647b-ce00-49fb-ad18-\
5c2f60d0f6b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"na", "=", 
  RowBox[{
   RowBox[{"-", "dTa"}], "/", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gAB", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], 
        RowBox[{"dTa", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"dTa", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.822035899511204*^9, 3.822035953331903*^9}, {
   3.8220360354085484`*^9, 3.822036041922823*^9}, 3.839142250270513*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"9d1d2a73-dde3-4ee7-b405-c59e41a7262a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", "r"}], 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]]]}], ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.822035945559392*^9, 3.822035954475628*^9}, {
   3.822036036372093*^9, 3.8220360423784723`*^9}, 3.822110187667457*^9, 
   3.82239405466954*^9, 3.8224802702441893`*^9, 3.822735581750589*^9, 
   3.82298783711299*^9, 3.823069076539266*^9, 3.823164986685635*^9, 
   3.8232444721995907`*^9, 3.8232604570121813`*^9, 3.8233211901508093`*^9, 
   3.825055071475625*^9, 3.825065830310027*^9, 3.825134120883402*^9, 
   3.8251469181706963`*^9, 3.825400989269135*^9, 3.825407069792041*^9, 
   3.8254071744738626`*^9, 3.825477828151058*^9, 3.825576493046523*^9, 
   3.8255792130025682`*^9, 3.8255795107551107`*^9, 3.825585215614039*^9, 
   3.825588093498096*^9, 3.8256578580244226`*^9, 3.825736930644459*^9, 
   3.8257558121428003`*^9, 3.825919935512747*^9, 3.8259231729474916`*^9, 
   3.825924748827613*^9, 3.825925808089954*^9, 3.825930912515298*^9, 
   3.825931565397191*^9, 3.8260171556436443`*^9, 3.8261018892638073`*^9, 
   3.826324165431198*^9, 3.826327691731427*^9, 3.828762726748722*^9, 
   3.829114331733172*^9, 3.829190190937339*^9, 3.831443419862966*^9, 
   3.831526702672256*^9, 3.831786361934649*^9, 3.832237046422752*^9, 
   3.837238181753482*^9, 3.837254075732253*^9, 3.837490211419723*^9, 
   3.8391420089327507`*^9, 3.839142251878086*^9, 3.840096740816349*^9, 
   3.8401644061991997`*^9, 3.8402460737406063`*^9, 3.8406195783615007`*^9, 
   3.840697580585142*^9, 3.8407885698474073`*^9, 3.840850896371854*^9, 
   3.840858213733923*^9, 3.841111762057797*^9, 3.841131412653001*^9, 
   3.841148388155157*^9, 3.841218359749054*^9, 3.841382997925544*^9, 
   3.84144926173932*^9, 3.8527441521713963`*^9, 3.853425374890609*^9, 
   3.8545460513362427`*^9, 3.854631382864562*^9, 3.8547330767492113`*^9, 
   3.8547940773801823`*^9, 3.854875502288143*^9, 3.8550670207798853`*^9, 
   3.85568248685675*^9, 3.85574541510297*^9, 3.8557573199480124`*^9, 
   3.856359973713127*^9, 3.857818721419838*^9, 3.8586813979436197`*^9, 
   3.860678956454588*^9, 3.865604849016553*^9, 3.8722544176306868`*^9, 
   3.872590699288897*^9, 3.872616627094042*^9, 3.8726730753411417`*^9, 
   3.8733679038543453`*^9, 3.875785550061145*^9, 3.876406690498446*^9, 
   3.8867669640544157`*^9, 3.886775583496798*^9, 3.8868471086907578`*^9, 
   3.886847846047513*^9, 3.887132226769264*^9, 3.887190822810356*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"6cc12737-93bc-4353-8495-4304a62929d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"naH", "=", 
  RowBox[{
   RowBox[{"-", "dTa"}], "/", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gABH", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], 
        RowBox[{"dTa", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"dTa", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.860683412319179*^9, 3.860683415377974*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"7437ce41-6206-4ad1-b930-4a7566030996"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"H", "[", 
         RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}]}]}]]]}], ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.860683416204921*^9, 3.86560484904637*^9, 
  3.872254417645471*^9, 3.8725906993059673`*^9, 3.87261662710892*^9, 
  3.87267307535419*^9, 3.873367903878935*^9, 3.8757855500812397`*^9, 
  3.8764066905159197`*^9, 3.886766964075653*^9, 3.8867755835205603`*^9, 
  3.886847108718573*^9, 3.886847846057403*^9, 3.8871322335717583`*^9, 
  3.887190822827201*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"5b51ef63-bdf2-4702-bb0b-eda5016e6087"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nA", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gAB", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
        RowBox[{"na", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8220359790224953`*^9, 3.822036007386256*^9}, {
  3.853425399969069*^9, 3.853425401932086*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"a354cc0a-f079-4a62-b910-a83bd1821efb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"2", " ", "M", " ", "r"}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "M", " ", "r"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"2", " ", "M", " ", "r"}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]]}]]}], 
   ",", "0", ",", 
   FractionBox[
    RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", "r"}], 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8220360082291317`*^9, 3.822110187735907*^9, 3.8223940547809267`*^9, 
   3.822480270326545*^9, 3.822735581760201*^9, 3.822987837191935*^9, 
   3.8230690766426363`*^9, 3.8231649867497683`*^9, 3.823244472262722*^9, 
   3.823260457121471*^9, 3.8233211902336187`*^9, 3.825055089828251*^9, 
   3.825065833331841*^9, 3.825134129973228*^9, 3.8251469182581263`*^9, 
   3.825400989346291*^9, 3.825407069812024*^9, 3.825407174502383*^9, 
   3.825477828259255*^9, 3.82557649313139*^9, 3.825579219551929*^9, 
   3.82557953027987*^9, 3.825585215644669*^9, 3.8255880935868883`*^9, 
   3.825657858100378*^9, 3.825736930714859*^9, 3.8257558122211037`*^9, 
   3.825919935617372*^9, 3.825923173053062*^9, 3.825924748925315*^9, 
   3.82592580826018*^9, 3.825930912600709*^9, 3.825931565497108*^9, 
   3.826017155711514*^9, 3.8261018893050337`*^9, 3.826324165535582*^9, 
   3.826327691817381*^9, 3.828762732623467*^9, 3.829114337276059*^9, 
   3.8291901934321404`*^9, 3.831443419966591*^9, 3.831526702778034*^9, 
   3.831786362068075*^9, 3.8322370465185947`*^9, 3.8372381818142567`*^9, 
   3.83725407581144*^9, 3.837490211563545*^9, 3.8391420381138687`*^9, 
   3.839142260170568*^9, 3.840096740927891*^9, 3.840164406420545*^9, 
   3.840246073836565*^9, 3.8406195785111628`*^9, 3.840697580599757*^9, 
   3.840788569956751*^9, 3.840850896457737*^9, 3.8408582137520447`*^9, 
   3.841111762144218*^9, 3.8411314127886553`*^9, 3.841148388179294*^9, 
   3.8412183597563763`*^9, 3.8413829979409933`*^9, 3.841449261766618*^9, 
   3.852744152201365*^9, {3.853425387806759*^9, 3.853425402862278*^9}, 
   3.8545460631692667`*^9, 3.854631383090796*^9, 3.854733076944458*^9, 
   3.854794077558558*^9, 3.854875502460507*^9, 3.855067020866597*^9, 
   3.855682486936638*^9, 3.855745415180709*^9, 3.8557573200320807`*^9, 
   3.856359973799943*^9, 3.857818721504456*^9, 3.858681398023181*^9, 
   3.860678956533392*^9, 3.865604849129895*^9, 3.8722544177256737`*^9, 
   3.872590699386771*^9, 3.872616627186285*^9, 3.872673075431138*^9, 
   3.873367903962801*^9, 3.875785550155154*^9, 3.876406690597728*^9, 
   3.886766964151864*^9, 3.886775583639126*^9, 3.8868471088405313`*^9, 
   3.8868478461530523`*^9, 3.8871322425906677`*^9, 3.88719082293871*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"ab8090f2-f2e8-4eec-8374-ab39d912dcda"]
}, Open  ]],

Cell["Check the unit norm", "Text",
 CellChangeTimes->{{3.887132257684725*^9, 
  3.887132261390678*^9}},ExpressionUUID->"71169d70-278e-489c-b3bf-\
0e83d50aa5ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CHECK", "==", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"na", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], 
       RowBox[{"nA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8220376097659616`*^9, 3.8220376314575357`*^9}, {
  3.825055118018648*^9, 3.825055129108551*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"f6dce963-676e-46cf-9cd0-a9e302bbdd07"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.8220376262716208`*^9, 3.822037631808406*^9}, 
   3.822110187803141*^9, 3.8223940548929987`*^9, 3.8224802704234667`*^9, 
   3.822735581769206*^9, 3.822987837287066*^9, 3.823069076738764*^9, 
   3.823164986812932*^9, 3.823244472324564*^9, 3.823260457221175*^9, 
   3.823321190329329*^9, {3.825055112290146*^9, 3.825055129670302*^9}, 
   3.825065837361619*^9, {3.825134125506065*^9, 3.8251341330461683`*^9}, 
   3.825146918347233*^9, 3.8254009894522343`*^9, 3.825407069829812*^9, 
   3.8254071745274477`*^9, 3.825477828376734*^9, 3.825576493207242*^9, 
   3.825579227139378*^9, 3.8255795390475473`*^9, 3.825585215672411*^9, 
   3.825588093682938*^9, 3.825657858164476*^9, 3.825736930784278*^9, 
   3.825755812312249*^9, 3.8259199357217207`*^9, 3.825923173162033*^9, 
   3.82592474899009*^9, 3.8259258083568983`*^9, 3.8259309126894093`*^9, 
   3.8259315655606947`*^9, 3.8260171557427998`*^9, 3.826101889347561*^9, 
   3.826324165635771*^9, 3.826327691905492*^9, 3.8287627374925327`*^9, 
   3.829114342080813*^9, 3.829190196482169*^9, 3.831443420079583*^9, 
   3.8315267028437643`*^9, 3.8317863621992683`*^9, 3.8322370465909758`*^9, 
   3.837238181874592*^9, 3.837254075905365*^9, 3.837490211706429*^9, 
   3.839142041988228*^9, 3.839142274983643*^9, 3.8400967410458107`*^9, 
   3.840164406621469*^9, 3.84024607395037*^9, 3.8406195785583973`*^9, 
   3.840697580613975*^9, 3.840788570037548*^9, 3.84085089651119*^9, 
   3.840858213771965*^9, 3.8411117622344418`*^9, 3.841131412915742*^9, 
   3.841148388203588*^9, 3.8412183597639313`*^9, 3.841382997955866*^9, 
   3.841449261794058*^9, 3.8527441522988157`*^9, 3.8534254346761913`*^9, 
   3.8545460730622053`*^9, 3.854631383124839*^9, 3.854733077004623*^9, 
   3.8547940775970984`*^9, 3.854875502487771*^9, 3.85506702088831*^9, 
   3.855682486963337*^9, 3.855745415216552*^9, 3.855757320095735*^9, 
   3.856359973818342*^9, 3.857818721524857*^9, 3.8586813980548677`*^9, 
   3.860678956567957*^9, 3.8656048491618977`*^9, 3.8722544177490587`*^9, 
   3.872590699410125*^9, 3.872616627207337*^9, 3.8726730754476957`*^9, 
   3.8733679039862547`*^9, 3.875785550174142*^9, 3.876406690615534*^9, 
   3.8867669641746063`*^9, 3.88677558368894*^9, 3.886847108865259*^9, 
   3.886847846179463*^9, 3.887132253085939*^9, 3.8871908229579077`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"2d2f1f20-7e86-4ab0-a521-655d7a73eabe"]
}, Open  ]],

Cell[TextData[{
 "Induced inverse metric ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["h", "ab"], "=", 
    RowBox[{
     SuperscriptBox["g", "ab"], "+", 
     RowBox[{
      SuperscriptBox["n", "a"], 
      SuperscriptBox["n", "b"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "65cabf08-a5ae-416f-af51-1b55a0d4b0bd"]
}], "Text",
 CellChangeTimes->{{3.822036421585644*^9, 3.8220364309567738`*^9}, {
  3.887132327773774*^9, 
  3.887132369763419*^9}},ExpressionUUID->"fa4ae559-dd4c-4ba3-8fbb-\
c95bf6f563de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]AB", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"gAB", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"nA", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"nA", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hAB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[CapitalPi]AB", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"i", "+", "1"}], ",", 
        RowBox[{"j", "+", "1"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.822036436094726*^9, 3.822036501008004*^9}, {
   3.822036587156098*^9, 3.822036649604241*^9}, {3.825055149183223*^9, 
   3.825055164253729*^9}, 3.825055200327339*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"4525d1ab-b2ee-4b25-8043-81c674870623"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]], 
       "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}], "0", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]]},
     {"0", "0", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]], 
      "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[CurlyTheta]", "]"}], "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.822036470049247*^9, 3.822036501733893*^9}, {
   3.822036644837886*^9, 3.822036650277034*^9}, 3.822044958781208*^9, 
   3.822110187891549*^9, 3.8223940550267572`*^9, 3.822480270576913*^9, 
   3.822735581798538*^9, 3.822987837394868*^9, 3.823069076883422*^9, 
   3.8231649868952227`*^9, 3.823244472409315*^9, 3.823260457344243*^9, 
   3.823321190443956*^9, {3.825055149905196*^9, 3.825055165067478*^9}, 
   3.825055201033833*^9, 3.8250658429490557`*^9, 3.825134137517022*^9, 
   3.825146918500491*^9, 3.8254009895389147`*^9, 3.8254070698631487`*^9, 
   3.825407174553008*^9, 3.825477828535331*^9, 3.825576493311633*^9, 
   3.825579244293356*^9, 3.8255795470329742`*^9, 3.825585215732266*^9, 
   3.825588093792365*^9, 3.82565785824512*^9, 3.8257369308712873`*^9, 
   3.825755812434371*^9, 3.8259199358510017`*^9, 3.825923173292881*^9, 
   3.8259247490553493`*^9, 3.825925808483535*^9, 3.8259309128035593`*^9, 
   3.825931565630539*^9, 3.826017155891048*^9, 3.826101889420307*^9, 
   3.826324165746253*^9, 3.82632769202302*^9, 3.82876274781256*^9, 
   3.829114345634877*^9, 3.829190199321179*^9, 3.831443420211307*^9, 
   3.8315267029303513`*^9, 3.831786362346566*^9, 3.832237046737287*^9, 
   3.8372381819523087`*^9, 3.837254076060238*^9, 3.837490211875362*^9, 
   3.8391420752745256`*^9, 3.8391422787374077`*^9, 3.840096741209876*^9, 
   3.840164406809689*^9, 3.840246074134367*^9, 3.840619578660762*^9, 
   3.840697580645039*^9, 3.840788570154338*^9, 3.8408508966458197`*^9, 
   3.84085821381406*^9, 3.841111762386292*^9, 3.841131413027334*^9, 
   3.841148388257785*^9, 3.8412183597871103`*^9, 3.841382997986938*^9, 
   3.841449261847754*^9, 3.8527441525653553`*^9, 3.85342544548018*^9, 
   3.854546080164925*^9, 3.8546313833908243`*^9, 3.854733077302103*^9, 
   3.85479407785855*^9, 3.854875502731113*^9, 3.8550670210140533`*^9, 
   3.855682487082427*^9, 3.855745415335431*^9, 3.855757320227157*^9, 
   3.856359973943021*^9, 3.857818721639381*^9, 3.858681398175959*^9, 
   3.860678956686857*^9, 3.865604849289192*^9, 3.872254417867671*^9, 
   3.8725906995373297`*^9, 3.87261662733287*^9, 3.872673075565028*^9, 
   3.873367904108131*^9, 3.875785550291255*^9, 3.876406690742577*^9, 
   3.88676696428481*^9, 3.886775583800921*^9, 3.8868471089722013`*^9, 
   3.886847846288384*^9, 3.8871323763712378`*^9, 3.887190823065167*^9},
 CellLabel->
  "Out[56]//MatrixForm=",ExpressionUUID->"9ba3bdf7-7be9-4e8a-a54e-\
0ba722cef6c9"]
}, Open  ]],

Cell["Operator projecting into the hypersurface", "Text",
 CellChangeTimes->{{3.822036715756092*^9, 3.8220367212012053`*^9}, {
  3.887132381964863*^9, 
  3.887132392613456*^9}},ExpressionUUID->"42c9f5dd-57a0-4099-8bf6-\
3f61c2b5daca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]Ab", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"gAb", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"nA", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"na", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.822036724919491*^9, 3.822036744161498*^9}, {
  3.8220368082873783`*^9, 3.822036815838415*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"feb38b54-6b22-43bd-a66e-f3dfc467cfbd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "M", " ", "r"}], 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]], "1", "0", 
      "0"},
     {"0", "0", "1", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]]}],
       "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8220368163804617`*^9, 3.822110187957653*^9, 3.822394055128755*^9, 
   3.822480270653617*^9, 3.822735581807522*^9, 3.822987837471611*^9, 
   3.823069076951803*^9, 3.823164986959434*^9, 3.823244472473308*^9, 
   3.823260457413624*^9, 3.823321190531941*^9, 3.825055213976158*^9, 
   3.8250658965969343`*^9, 3.825134142317609*^9, 3.825146918516303*^9, 
   3.82540098968531*^9, 3.8254070698816433`*^9, 3.825407174577965*^9, 
   3.825477828652755*^9, 3.825576493382386*^9, 3.825579258074099*^9, 
   3.825579549673649*^9, 3.825585215760292*^9, 3.825588093868547*^9, 
   3.825657858310883*^9, 3.825736930944666*^9, 3.825755812527342*^9, 
   3.8259199359520493`*^9, 3.825923173401269*^9, 3.825924749154025*^9, 
   3.8259258085819187`*^9, 3.8259309128946543`*^9, 3.8259315657355843`*^9, 
   3.826009020109034*^9, 3.826017155931519*^9, 3.826101889470037*^9, 
   3.826324165975276*^9, 3.8263276921082277`*^9, 3.8287627549828577`*^9, 
   3.8291143516269407`*^9, {3.829190203328415*^9, 3.829190229961824*^9}, 
   3.831443420282486*^9, 3.831526702994218*^9, 3.831786362470155*^9, 
   3.832237046752656*^9, 3.837238182014114*^9, 3.837254076112002*^9, 
   3.837490212057626*^9, 3.8391420801986227`*^9, 3.8391422835464582`*^9, 
   3.84009674132309*^9, 3.840164406924625*^9, 3.840246074220932*^9, 
   3.840619578744587*^9, 3.840697580659501*^9, 3.840788570258103*^9, 
   3.840850896702251*^9, 3.8408582138344383`*^9, 3.841111762477269*^9, 
   3.841131413163837*^9, 3.8411483882857857`*^9, 3.841218359795373*^9, 
   3.841382998004918*^9, 3.841449261875671*^9, 3.852744152676906*^9, 
   3.853426325079318*^9, 3.85454609708186*^9, 3.8546313834413548`*^9, 
   3.8547330773572283`*^9, 3.8547940779090223`*^9, 3.8548755027791233`*^9, 
   3.855067021060896*^9, 3.855682487117159*^9, 3.855745415370367*^9, 
   3.855757320283641*^9, 3.8563599739760637`*^9, 3.857818721668395*^9, 
   3.858681398212286*^9, 3.86067895671739*^9, 3.865604849332786*^9, 
   3.8722544179*^9, 3.8725906995769243`*^9, 3.8726166273586903`*^9, 
   3.8726730755967913`*^9, 3.8733679041380033`*^9, 3.875785550318117*^9, 
   3.8764066907674913`*^9, 3.886766964333529*^9, 3.886775583855843*^9, 
   3.886847108999778*^9, 3.8868478463167543`*^9, 3.887132398414834*^9, 
   3.8871908230903788`*^9},
 CellLabel->
  "Out[59]//MatrixForm=",ExpressionUUID->"0d2864ca-0197-4c64-bf27-\
3f0660f3b3a9"]
}, Open  ]],

Cell["Induced metric on the hypersurface", "Text",
 CellChangeTimes->{{3.822036825494095*^9, 3.822036828999238*^9}, {
  3.8871324025850163`*^9, 
  3.887132408395776*^9}},ExpressionUUID->"b7ab24a1-d43f-49b5-bed4-\
90b78b4ed0d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hab", "=", 
   RowBox[{"Inverse", "[", "hAB", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822036666065238*^9, 3.822036689468216*^9}, {
  3.853426353129408*^9, 3.853426365988111*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"96820407-d3fc-41f3-a95a-847b6be0c4a5"],

Cell["\<\
Compare asymptotic expansion with fall-off conditions in Csuk\[AAcute]s, R\
\[AAcute]cz 2020 Class. Quantum Grav. 37 155006\
\>", "Text",
 CellChangeTimes->{{3.8871324634155207`*^9, 3.887132517711042*^9}, {
  3.887132556738002*^9, 
  3.887132561005612*^9}},ExpressionUUID->"41516c1b-7b9b-4185-9994-\
affdcfaae3a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"hab", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "//", 
   "Quiet"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.85342722124564*^9, 3.853427247144424*^9}, {
   3.853427293718708*^9, 3.853427294921385*^9}, {3.853427456036201*^9, 
   3.853427458272197*^9}, 3.854546111745953*^9, {3.887132578136591*^9, 
   3.8871325957304*^9}, {3.8871326293546143`*^9, 3.887132631533828*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"In[61]:=",ExpressionUUID->"76f01464-912a-402c-b8d8-0a9730f6cd98"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"2", " ", "M"}], "r"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", 
           FractionBox["1", "r"], "]"}], "2"],
         SeriesData[$CellContext`r, 
          DirectedInfinity[1], {}, 0, 2, 1],
         Editable->False]}],
       SeriesData[$CellContext`r, 
        DirectedInfinity[1], {1, 2 $CellContext`M}, 0, 2, 1],
       Editable->False], "0", 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"a", " ", "M", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], ")"}]}], 
          "r"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", 
           FractionBox["1", "r"], "]"}], "2"],
         SeriesData[$CellContext`r, 
          DirectedInfinity[1], {}, 1, 2, 1],
         Editable->False]}],
       SeriesData[$CellContext`r, 
        DirectedInfinity[
        1], {(-2) $CellContext`a $CellContext`M 
         Sin[$CellContext`\[CurlyTheta]]^2}, 1, 2, 1],
       Editable->False]},
     {"0", 
      InterpretationBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", 
           FractionBox["1", "r"], "]"}], "2"],
         SeriesData[$CellContext`r, 
          DirectedInfinity[1], {}, -2, 2, 1],
         Editable->False]}],
       SeriesData[$CellContext`r, 
        DirectedInfinity[1], {
        1, 0, Rational[
          1, 2] ($CellContext`a^2 + $CellContext`a^2 
           Cos[2 $CellContext`\[CurlyTheta]])}, -2, 2, 1],
       Editable->False], "0"},
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"a", " ", "M", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], ")"}]}], 
          "r"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", 
           FractionBox["1", "r"], "]"}], "2"],
         SeriesData[$CellContext`r, 
          DirectedInfinity[1], {}, 1, 2, 1],
         Editable->False]}],
       SeriesData[$CellContext`r, 
        DirectedInfinity[
        1], {(-2) $CellContext`a $CellContext`M 
         Sin[$CellContext`\[CurlyTheta]]^2}, 1, 2, 1],
       Editable->False], "0", 
      InterpretationBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}], 
        "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], " ", "M", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "M", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}], 
         "r"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", 
           FractionBox["1", "r"], "]"}], "2"],
         SeriesData[$CellContext`r, 
          DirectedInfinity[1], {}, -2, 2, 1],
         Editable->False]}],
       SeriesData[$CellContext`r, 
        DirectedInfinity[1], {
        Sin[$CellContext`\[CurlyTheta]]^2, 0, 
         Rational[1, 2] ($CellContext`a^2 Sin[$CellContext`\[CurlyTheta]]^2 + 
          2 $CellContext`a^2 Cos[$CellContext`\[CurlyTheta]]^2 
           Sin[$CellContext`\[CurlyTheta]]^2 - $CellContext`a^2 
          Cos[2 $CellContext`\[CurlyTheta]] 
          Sin[$CellContext`\[CurlyTheta]]^2), (-2) (-$CellContext`a^2 \
$CellContext`M 
           Sin[$CellContext`\[CurlyTheta]]^2 + $CellContext`a^2 \
$CellContext`M Cos[$CellContext`\[CurlyTheta]]^2 
           Sin[$CellContext`\[CurlyTheta]]^2)}, -2, 2, 1],
       Editable->False]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.853427229040153*^9, 3.853427266770894*^9, {3.853427434601754*^9, 
   3.853427459327331*^9}, 3.854546113721203*^9, 3.8546313864382553`*^9, 
   3.854733078040242*^9, 3.854794079044957*^9, 3.854875503412966*^9, 
   3.855067021270475*^9, 3.855682487301293*^9, 3.855745415567854*^9, 
   3.855757320476256*^9, 3.8563599741798964`*^9, 3.857818721853106*^9, 
   3.858681398411346*^9, 3.860678956896648*^9, 3.865604849750924*^9, 
   3.8722544182787457`*^9, 3.8725906999768467`*^9, 3.872616627744115*^9, 
   3.87267307597097*^9, 3.8733679045060177`*^9, 3.875785550678496*^9, 
   3.876406691140278*^9, 3.886766964658415*^9, 3.8867755841815*^9, 
   3.88684710929241*^9, 3.8868478466217003`*^9, {3.887132568795403*^9, 
   3.8871325961999893`*^9}, 3.8871326319149837`*^9, 3.887190823259166*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->
  "Out[61]//MatrixForm=",ExpressionUUID->"bd984dd8-9404-4e3e-9913-\
62c57addd328"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"hAb", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"hAB", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
         RowBox[{"hab", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "j"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8220427444271517`*^9, 3.822042790471344*^9}, {
   3.825055241543333*^9, 3.8250553202455187`*^9}, 3.853427211005063*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"c6a41971-1bfb-4620-a966-6682b52c03cb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Lapse and shift", "Subchapter",
 CellChangeTimes->{{3.822036860897181*^9, 
  3.822036864721961*^9}},ExpressionUUID->"81f3c845-574f-43f6-936e-\
c9033baaf33e"],

Cell[TextData[{
 "The evolution vector field is chosen to be ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["t", "a"], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["\[PartialD]", "t"], ")"}], "a"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "478e464e-6660-46d7-aa8b-64bc71042247"]
}], "Text",
 CellChangeTimes->{{3.822036178663192*^9, 3.8220361848234453`*^9}, {
  3.887132670618393*^9, 
  3.8871327041983213`*^9}},ExpressionUUID->"c26a83ce-273b-4679-9710-\
2513de9a58ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tA", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822036189882639*^9, 3.822036198153961*^9}, 
   3.822037368494957*^9, 3.822037402746271*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"9ced1a55-9546-4e5e-9d95-693d51e91b6b"],

Cell[TextData[{
 "which satisfies ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["t", "a"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "a"], "t"}]}], "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "40500bc9-d530-40e4-bc73-4a04d3af4baa"]
}], "Text",
 CellChangeTimes->{{3.822036208222931*^9, 3.822036214762534*^9}, {
  3.822036290375505*^9, 3.822036290568123*^9}, {3.887132692739222*^9, 
  3.8871327170738773`*^9}},ExpressionUUID->"60626e30-9d4f-488e-8d23-\
ef83a3da2524"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tA", "[", 
      RowBox[{"[", "ii", "]"}], "]"}], 
     RowBox[{"D", "[", 
      RowBox[{"t", ",", 
       RowBox[{"xA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], "\[Equal]", 
  "1"}]], "Input",
 CellChangeTimes->{{3.822036219657304*^9, 3.8220362718067713`*^9}, 
   3.822037374740139*^9, 3.822037405545374*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"63a1f21e-2334-47d8-b261-23bc4ccef7eb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8220362630470457`*^9, 3.822036272236744*^9}, {
   3.822037372786131*^9, 3.822037375271769*^9}, 3.82203740712679*^9, 
   3.822110188301795*^9, 3.822394055586792*^9, 3.822480271610569*^9, 
   3.822735581916616*^9, 3.8229878378593683`*^9, 3.823069077386338*^9, 
   3.82316498729385*^9, 3.823244472812372*^9, 3.823260457876664*^9, 
   3.8233211908851147`*^9, 3.825055343229966*^9, 3.825065960225005*^9, 
   3.825134177226068*^9, 3.825146919010737*^9, 3.825400990507719*^9, 
   3.825407070012904*^9, 3.825407174731309*^9, 3.8254778291632137`*^9, 
   3.82557649393557*^9, 3.825579404553809*^9, 3.825585215949729*^9, 
   3.825588094259346*^9, 3.825657858647336*^9, 3.8257369312971563`*^9, 
   3.82575581307697*^9, 3.825919936512992*^9, 3.825923173949875*^9, 
   3.8259247496812963`*^9, 3.825925809204864*^9, 3.825930913423126*^9, 
   3.825931566292379*^9, 3.8260171563630342`*^9, 3.826101889750628*^9, 
   3.826324166536543*^9, 3.826327692670762*^9, 3.828762863018971*^9, 
   3.829114374931817*^9, 3.829190243541172*^9, 3.8314434207745123`*^9, 
   3.831526703367217*^9, 3.8317863631490498`*^9, 3.832237047123632*^9, 
   3.8372381823522367`*^9, 3.837254076580496*^9, 3.8374902127487698`*^9, 
   3.839142108520088*^9, 3.8391422989976387`*^9, 3.840096741867392*^9, 
   3.840164408218318*^9, 3.840246074898055*^9, 3.840619579260645*^9, 
   3.8406975807813663`*^9, 3.840788570821397*^9, 3.840850897054022*^9, 
   3.84085821399091*^9, 3.841111763086809*^9, 3.8411314136956167`*^9, 
   3.841148388498982*^9, 3.841218359904327*^9, 3.841382998133911*^9, 
   3.84144926209243*^9, 3.8527441539568977`*^9, 3.853427634330059*^9, 
   3.854546167069787*^9, 3.854631386551487*^9, 3.854733078193018*^9, 
   3.854794079196102*^9, 3.8548755036431637`*^9, 3.8550670213154497`*^9, 
   3.85568248734254*^9, 3.855745415666607*^9, 3.85575732053937*^9, 
   3.8563599742244463`*^9, 3.8578187219003267`*^9, 3.858681398458596*^9, 
   3.860682300726473*^9, 3.865604849806389*^9, 3.872254418326302*^9, 
   3.872590700027547*^9, 3.8726166277875633`*^9, 3.872673076013899*^9, 
   3.8733679045515842`*^9, 3.875785550719451*^9, 3.876406691183752*^9, 
   3.886766964728449*^9, 3.88677560106933*^9, 3.8868471093325987`*^9, 
   3.886847846702334*^9, 3.8871327220886707`*^9, 3.8871908232955313`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"93f1af23-f16a-4521-b948-1066ba5f74cd"]
}, Open  ]],

Cell[TextData[{
 "Lapse is given by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["t", "a"]}], 
     SubscriptBox["n", "a"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "661c3849-130e-47f1-8bce-03829ce4b2dd"]
}], "Text",
 CellChangeTimes->{{3.8220363084122953`*^9, 3.822036310006879*^9}, {
  3.887132728297615*^9, 
  3.887132749322343*^9}},ExpressionUUID->"07710552-a061-4d3b-992b-\
da06f081b344"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NN", "=", 
  RowBox[{"-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tA", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], 
      RowBox[{"na", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.822036299275334*^9, 3.8220363298250427`*^9}, {
   3.822036390485258*^9, 3.822036406951557*^9}, 3.822037717769794*^9, {
   3.8220377668230343`*^9, 3.8220378130741863`*^9}, 3.822037976930736*^9, 
   3.825579572884633*^9, 3.825583259555551*^9, 3.825583317141864*^9, 
   3.825585189066374*^9, 3.826007498151225*^9, 3.8391421240085697`*^9, 
   3.839142308458596*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"8cd94ed4-5626-4ad7-9201-2b77ba888820"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox[
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"2", " ", "M", " ", "r"}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]]]], "Output",
 CellChangeTimes->{{3.822036401680464*^9, 3.822036407459839*^9}, 
   3.822037378066248*^9, 3.822037418608404*^9, 3.8220377185082283`*^9, {
   3.822037769057663*^9, 3.822037813746505*^9}, 3.822037977696988*^9, 
   3.8221101884010963`*^9, 3.8223940556869*^9, 3.8224802716843*^9, 
   3.822735581924119*^9, 3.822987838037183*^9, 3.8230690774489527`*^9, 
   3.823164987356724*^9, 3.823244472878545*^9, 3.8232604580002337`*^9, 
   3.823321191054983*^9, 3.825055364547749*^9, 3.825065965237829*^9, 
   3.82513417983425*^9, 3.825146919126217*^9, 3.82540099068607*^9, 
   3.825407070030134*^9, 3.825407174756778*^9, 3.825477829282906*^9, 
   3.825576494062841*^9, 3.825579411179178*^9, 3.8255795739411182`*^9, 
   3.825583260432652*^9, 3.825583317741303*^9, {3.825585190389154*^9, 
   3.825585215977418*^9}, 3.825588094404572*^9, 3.82565785871214*^9, 
   3.8257369313673162`*^9, 3.8257558131684713`*^9, 3.825919936629409*^9, 
   3.825923174054199*^9, 3.8259247497815313`*^9, 3.8259258093050537`*^9, 
   3.8259309135115347`*^9, 3.8259315663957663`*^9, 3.826007499594636*^9, 
   3.8260171565154552`*^9, 3.826101889792905*^9, 3.8263241666338253`*^9, 
   3.826327692771346*^9, 3.828762886783063*^9, 3.829114377729241*^9, 
   3.8291902461616573`*^9, 3.831443420897999*^9, 3.831526703468315*^9, 
   3.831786363237741*^9, 3.832237047302239*^9, 3.837238182412919*^9, 
   3.837254076689719*^9, 3.8374902128888283`*^9, {3.839142117162071*^9, 
   3.8391421249598427`*^9}, {3.8391423029305897`*^9, 3.839142309491312*^9}, 
   3.840096741984716*^9, 3.8401644083357*^9, 3.8402460750299387`*^9, 
   3.840619579370182*^9, 3.8406975807931213`*^9, 3.840788571051667*^9, 
   3.840850897071229*^9, 3.840858214010159*^9, 3.841111763185218*^9, 
   3.84113141382664*^9, 3.841148388525282*^9, 3.841218359911579*^9, 
   3.841382998149235*^9, 3.841449262123261*^9, 3.852744154054206*^9, 
   3.853427641195066*^9, 3.8545461751007137`*^9, 3.8546313865801973`*^9, 
   3.854733078247239*^9, 3.854794079236569*^9, 3.854875503667207*^9, 
   3.855067021332878*^9, 3.85568248737479*^9, 3.855745415697147*^9, 
   3.855757320619186*^9, 3.856359974242481*^9, 3.857818721915629*^9, 
   3.858681398496903*^9, 3.8606823007719917`*^9, 3.865604849838908*^9, 
   3.872254418340946*^9, 3.872590700043908*^9, 3.8726166278097153`*^9, 
   3.872673076029233*^9, 3.873367904567958*^9, 3.875785550737156*^9, 
   3.8764066911964607`*^9, 3.8867669647822027`*^9, 3.886775601120232*^9, 
   3.8868471093573227`*^9, 3.886847846717494*^9, 3.8871327545896187`*^9, 
   3.887190823309691*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"89b143f9-f4ab-4bc6-bda9-07bba67bf2e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NNH", "=", 
  RowBox[{"-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"tA", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], 
      RowBox[{"naH", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8606834305226994`*^9, 3.860683433035214*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"1ed99e6f-d610-4cd4-9c95-50d31e234021"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox[
   RowBox[{"1", "+", 
    RowBox[{"2", " ", 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", "\[CurlyTheta]"}], "]"}]}]}]]]], "Output",
 CellChangeTimes->{3.860683433644909*^9, 3.86560484987393*^9, 
  3.872254418354954*^9, 3.872590700060803*^9, 3.872616627823303*^9, 
  3.872673076041955*^9, 3.873367904580935*^9, 3.875785550749332*^9, 
  3.876406691212203*^9, 3.8867669648152943`*^9, 3.886775601143529*^9, 
  3.8868471093765497`*^9, 3.886847846731739*^9, 3.8871327580278254`*^9, 
  3.887190823324106*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"1c7c6147-5bf8-43d0-ae15-9bad83aa9517"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CHECK", "==", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"NN", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"nA", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{"t", ",", 
          RowBox[{"xA", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}], "-", 
   "1"}]}]], "Input",
 CellChangeTimes->{{3.839142344714463*^9, 3.8391424455318747`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"15851017-bdff-464b-aba8-ce423e6e1603"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.839142412502747*^9, 3.839142448726925*^9}, 
   3.840096742100829*^9, 3.8401644085396013`*^9, 3.840246075161298*^9, 
   3.840619579518971*^9, 3.840697580805088*^9, 3.84078857125485*^9, 
   3.840850897088374*^9, 3.84085821402778*^9, 3.841111763335313*^9, 
   3.841131413950404*^9, 3.841148388550452*^9, 3.8412183599190063`*^9, 
   3.841382998164585*^9, 3.841449262153741*^9, 3.852744154165903*^9, 
   3.853427650068418*^9, 3.854546179376013*^9, 3.854631386609707*^9, 
   3.854733078300988*^9, 3.854794079270789*^9, 3.85487550368773*^9, 
   3.8550670213500233`*^9, 3.855682487405067*^9, 3.855745415724489*^9, 
   3.855757320680171*^9, 3.856359974259543*^9, 3.857818721928711*^9, 
   3.858681398527329*^9, 3.8606823008218813`*^9, 3.865604849912034*^9, 
   3.87225441836843*^9, 3.8725907000781612`*^9, 3.8726166278357363`*^9, 
   3.8726730760526047`*^9, 3.8733679045938473`*^9, 3.875785550764185*^9, 
   3.876406691227796*^9, 3.8867669648388357`*^9, 3.886775601149458*^9, 
   3.886847109390233*^9, 3.886847846747987*^9, 3.887132768727721*^9, 
   3.887190823337797*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"da6fd815-0324-436c-a5f3-b2cc861a2a5d"]
}, Open  ]],

Cell[TextData[{
 "Shift is given by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["N", "a"], "=", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[CapitalPi]", "a"], "b"], 
     SuperscriptBox["t", "b"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b7b9908a-0428-4db2-ba97-55f1cb49cdf9"]
}], "Text",
 CellChangeTimes->{{3.822036879885693*^9, 3.822036882495368*^9}, {
  3.8871327745392113`*^9, 
  3.8871328049216146`*^9}},ExpressionUUID->"587b88b0-a264-4dfe-a040-\
c64e578ef298"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NNA", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPi]Ab", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
       RowBox[{"tA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"NNa", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"hab", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
        RowBox[{"NNA", "[", 
         RowBox[{"[", 
          RowBox[{"ii", "+", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8220368867302113`*^9, 3.822036961540409*^9}, 
   3.822037002677767*^9, {3.8220380496619577`*^9, 3.822038139187348*^9}, {
   3.853427715058077*^9, 3.8534277193181067`*^9}, {3.853427863418692*^9, 
   3.853427865383024*^9}, 3.853428017467783*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"d4491f53-b799-43d2-ade5-cbef9742cb7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{"2", " ", "M", " ", "r"}], 
    RowBox[{
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.822038098451262*^9, 3.8220381429533367`*^9}, 
   3.82211018847173*^9, 3.8223940557703037`*^9, 3.822480271780244*^9, 
   3.822735581932579*^9, 3.8229878381548347`*^9, 3.8230690775147133`*^9, 
   3.823164987420485*^9, 3.823244472949849*^9, 3.823260458126775*^9, 
   3.82332119116278*^9, 3.825055368928988*^9, 3.8250659694289083`*^9, 
   3.825134183429512*^9, 3.8251469192438993`*^9, 3.825400990813787*^9, 
   3.8254070700479517`*^9, 3.825407174783499*^9, 3.825477829406311*^9, 
   3.825576494126321*^9, 3.825579588794272*^9, 3.825583264655794*^9, 
   3.825585216007613*^9, 3.825588094518746*^9, 3.825657858776559*^9, 
   3.825736931439474*^9, 3.825755813263318*^9, 3.825919936734724*^9, 
   3.825923174159574*^9, 3.825924749880073*^9, 3.8259258094070873`*^9, 
   3.8259309135986843`*^9, 3.825931566509122*^9, 3.8260075060804853`*^9, 
   3.826017156608879*^9, 3.826101889830352*^9, 3.826324166730917*^9, 
   3.8263276928681717`*^9, 3.828762891870603*^9, 3.829114385249908*^9, 
   3.8291902501301394`*^9, 3.831443421022092*^9, 3.8315267036495934`*^9, 
   3.831786363315248*^9, 3.832237047427021*^9, 3.837238182473653*^9, 
   3.837254076777135*^9, 3.837490213031087*^9, 3.8391425384525948`*^9, 
   3.8400967422373047`*^9, 3.84016440878588*^9, 3.8402460752938547`*^9, 
   3.8406195795578823`*^9, 3.8406975808172398`*^9, 3.840788571365252*^9, 
   3.840850897105523*^9, 3.840858214057934*^9, 3.841111763382991*^9, 
   3.841131414017774*^9, 3.841148388576342*^9, 3.841218359926456*^9, 
   3.841382998179756*^9, 3.841449262183791*^9, 3.8527441542641783`*^9, 
   3.853427654630801*^9, 3.8534277198549013`*^9, 3.853427865914689*^9, 
   3.8534280181439657`*^9, 3.854546185054648*^9, 3.854631386643146*^9, 
   3.854733078359269*^9, 3.85479407930894*^9, 3.8548755037167883`*^9, 
   3.855067021372628*^9, 3.8556824874391117`*^9, 3.855745415753592*^9, 
   3.855757320733938*^9, 3.856359974281517*^9, 3.857818721947125*^9, 
   3.8586813985659733`*^9, 3.860682300868599*^9, 3.865604849942346*^9, 
   3.8722544184015207`*^9, 3.872590700115456*^9, 3.8726166278524446`*^9, 
   3.87267307606706*^9, 3.873367904608437*^9, 3.875785550783187*^9, 
   3.876406691243684*^9, 3.886766964863124*^9, 3.886775601170732*^9, 
   3.886847109404736*^9, 3.886847846767445*^9, 3.887132813370928*^9, 
   3.887190823352343*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"34f0b3ad-1feb-42ee-b2c0-8577d542134f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "M", " ", "r"}], 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["r", "2"]}]], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", "a", " ", "M", " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.822038098451262*^9, 3.8220381429533367`*^9}, 
   3.82211018847173*^9, 3.8223940557703037`*^9, 3.822480271780244*^9, 
   3.822735581932579*^9, 3.8229878381548347`*^9, 3.8230690775147133`*^9, 
   3.823164987420485*^9, 3.823244472949849*^9, 3.823260458126775*^9, 
   3.82332119116278*^9, 3.825055368928988*^9, 3.8250659694289083`*^9, 
   3.825134183429512*^9, 3.8251469192438993`*^9, 3.825400990813787*^9, 
   3.8254070700479517`*^9, 3.825407174783499*^9, 3.825477829406311*^9, 
   3.825576494126321*^9, 3.825579588794272*^9, 3.825583264655794*^9, 
   3.825585216007613*^9, 3.825588094518746*^9, 3.825657858776559*^9, 
   3.825736931439474*^9, 3.825755813263318*^9, 3.825919936734724*^9, 
   3.825923174159574*^9, 3.825924749880073*^9, 3.8259258094070873`*^9, 
   3.8259309135986843`*^9, 3.825931566509122*^9, 3.8260075060804853`*^9, 
   3.826017156608879*^9, 3.826101889830352*^9, 3.826324166730917*^9, 
   3.8263276928681717`*^9, 3.828762891870603*^9, 3.829114385249908*^9, 
   3.8291902501301394`*^9, 3.831443421022092*^9, 3.8315267036495934`*^9, 
   3.831786363315248*^9, 3.832237047427021*^9, 3.837238182473653*^9, 
   3.837254076777135*^9, 3.837490213031087*^9, 3.8391425384525948`*^9, 
   3.8400967422373047`*^9, 3.84016440878588*^9, 3.8402460752938547`*^9, 
   3.8406195795578823`*^9, 3.8406975808172398`*^9, 3.840788571365252*^9, 
   3.840850897105523*^9, 3.840858214057934*^9, 3.841111763382991*^9, 
   3.841131414017774*^9, 3.841148388576342*^9, 3.841218359926456*^9, 
   3.841382998179756*^9, 3.841449262183791*^9, 3.8527441542641783`*^9, 
   3.853427654630801*^9, 3.8534277198549013`*^9, 3.853427865914689*^9, 
   3.8534280181439657`*^9, 3.854546185054648*^9, 3.854631386643146*^9, 
   3.854733078359269*^9, 3.85479407930894*^9, 3.8548755037167883`*^9, 
   3.855067021372628*^9, 3.8556824874391117`*^9, 3.855745415753592*^9, 
   3.855757320733938*^9, 3.856359974281517*^9, 3.857818721947125*^9, 
   3.8586813985659733`*^9, 3.860682300868599*^9, 3.865604849942346*^9, 
   3.8722544184015207`*^9, 3.872590700115456*^9, 3.8726166278524446`*^9, 
   3.87267307606706*^9, 3.873367904608437*^9, 3.875785550783187*^9, 
   3.876406691243684*^9, 3.886766964863124*^9, 3.886775601170732*^9, 
   3.886847109404736*^9, 3.886847846767445*^9, 3.887132813370928*^9, 
   3.88719082349024*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"756dc122-3106-460d-8060-e567f931c908"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["t", "a"], "=", 
   RowBox[{
    RowBox[{"N", " ", 
     SuperscriptBox["n", "a"]}], "+", 
    SuperscriptBox["N", "a"]}]}], 
  TraditionalForm]],ExpressionUUID->"2db5ef8f-7298-4e93-843d-fef403fb8362"]], \
"Text",
 CellChangeTimes->{{3.822037847628833*^9, 3.82203786471316*^9}, {
  3.822037984841467*^9, 3.822037984841589*^9}, {3.8255796907972*^9, 
  3.825579690797309*^9}, {3.8255832735514593`*^9, 3.825583273551551*^9}, {
  3.825583321899004*^9, 3.825583321899097*^9}, {3.825585195420259*^9, 
  3.8255851954203587`*^9}, {3.8260075174430113`*^9, 
  3.8260075174431*^9}},ExpressionUUID->"7a6322ce-13ef-4242-89f5-2d5ca8adb654"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tA", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "-", 
       RowBox[{"NN", " ", 
        RowBox[{"nA", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "-", 
       RowBox[{"NNA", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.822037014648828*^9, 3.8220370924141893`*^9}, {
  3.822037304179328*^9, 3.8220373185646477`*^9}, {3.822037670617125*^9, 
  3.822037705518214*^9}, {3.822037816912919*^9, 3.822037830476207*^9}, {
  3.822037980518157*^9, 3.8220379814514637`*^9}, {3.8250554226790648`*^9, 
  3.825055429230328*^9}, {3.8255796730977907`*^9, 3.825579701713442*^9}, {
  3.825583269882586*^9, 3.825583270478257*^9}, {3.825583324540412*^9, 
  3.825583324856094*^9}, {3.825585198091187*^9, 3.8255851988050632`*^9}, {
  3.8260075597994204`*^9, 3.826007560248952*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"a9d294da-3abd-40a8-ab12-81c96d6b5a54"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", 
    TagBox[GridBox[{
       {"0"},
       {"0"},
       {"0"},
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     Column], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{{3.822037058266699*^9, 3.82203709302669*^9}, {
   3.822037306055339*^9, 3.8220373191437197`*^9}, 3.822037387260508*^9, {
   3.822037707367281*^9, 3.8220377306540537`*^9}, {3.8220377723831673`*^9, 
   3.8220378310346537`*^9}, 3.82203798704154*^9, 3.822110188653294*^9, 
   3.82239405585989*^9, 3.8224802718760233`*^9, 3.822735581941296*^9, 
   3.8229878382328033`*^9, 3.82306907758237*^9, 3.823164987486549*^9, 
   3.823244473016774*^9, 3.823260458423728*^9, 3.823321191275832*^9, 
   3.825055429784148*^9, 3.825134187305621*^9, 3.8251469193684263`*^9, 
   3.82540099088209*^9, 3.825407070066353*^9, 3.825407174808975*^9, 
   3.8254778295312347`*^9, 3.825576494168379*^9, 3.8255796026520033`*^9, {
   3.825579677103984*^9, 3.8255797022436132`*^9}, 3.825583270970326*^9, 
   3.8255833254002447`*^9, {3.825585199453556*^9, 3.825585216036421*^9}, 
   3.8255880946066103`*^9, 3.825657858841812*^9, 3.825736931564102*^9, 
   3.825755813361347*^9, 3.8259199368417807`*^9, 3.8259231742676773`*^9, 
   3.8259247499449453`*^9, 3.8259258095087547`*^9, 3.825930913688888*^9, 
   3.825931566617456*^9, 3.8260075646806717`*^9, 3.8260171567005577`*^9, 
   3.826101889871359*^9, 3.8263241668313303`*^9, 3.826327692962494*^9, 
   3.828762917766499*^9, 3.829114390068316*^9, 3.829190253661831*^9, 
   3.831443421113001*^9, 3.831526703722391*^9, 3.83178636350627*^9, 
   3.83223704755302*^9, 3.8372381825351973`*^9, 3.837254076880793*^9, 
   3.8374902131746893`*^9, 3.839142543641692*^9, 3.840096742358252*^9, 
   3.840164408990286*^9, 3.840246075431262*^9, 3.840619579658351*^9, 
   3.8406975808300247`*^9, 3.8407885714810877`*^9, 3.84085089712416*^9, 
   3.8408582140783987`*^9, 3.84111176348622*^9, 3.841131414063471*^9, 
   3.8411483886023207`*^9, 3.8412183599346647`*^9, 3.841382998196022*^9, 
   3.84144926221408*^9, 3.8527441543614817`*^9, 3.853427677831656*^9, 
   3.854546201602243*^9, 3.854631386997631*^9, 3.85473307877102*^9, 
   3.854794079673821*^9, 3.8548755040726833`*^9, 3.85506702156214*^9, 
   3.855682487611525*^9, 3.8557454159256077`*^9, 3.855757320967682*^9, 
   3.856359974449583*^9, 3.8578187221148367`*^9, 3.858681398743705*^9, 
   3.8606823009929037`*^9, 3.865604850146729*^9, 3.872254418579817*^9, 
   3.872590700264092*^9, 3.872616628031219*^9, 3.8726730762434177`*^9, 
   3.873367904779413*^9, 3.875785550952785*^9, 3.876406691414052*^9, 
   3.886766965116894*^9, 3.886775601365757*^9, 3.886847109598793*^9, 
   3.8868478469269*^9, 3.887132824800754*^9, 3.8871908235109167`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"629f5030-f043-4ee2-990a-79cb20e58231"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Extrinsic curvature", "Subchapter",
 CellChangeTimes->{{3.822037895856374*^9, 
  3.822037902371941*^9}},ExpressionUUID->"83b8c4dc-2610-44c0-986b-\
e5147971a2d1"],

Cell[TextData[{
 "In order to compute extrinsic curvature we need the connection compatible \
with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "ab"], TraditionalForm]],ExpressionUUID->
  "995f5d69-bd7a-454f-914d-87ae7cd08b02"],
 ". The coordinates on the hypersurface are ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"r", ",", "\[CurlyTheta]", ",", "\[CurlyPhi]"}], ")"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ac868a2d-0e6c-4945-a48a-c15008a5aaff"]
}], "Text",
 CellChangeTimes->{{3.822038164846223*^9, 3.8220382074300337`*^9}, {
  3.828762935128997*^9, 3.82876293838194*^9}, {3.887132845405604*^9, 
  3.887132865572791*^9}},ExpressionUUID->"320261d2-74a0-4138-996a-\
a7117d4e40c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"yA", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"xA", "[", 
     RowBox[{"[", 
      RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220382113219147`*^9, 3.822038240946295*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"c9f59136-0034-4daf-bbd0-c2bdaefd9794"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"r", ",", "\[CurlyTheta]", ",", "\[CurlyPhi]"}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0X8s1HEYB/BDW610UatdbCK3tEWpLCZWH/mxZFdkpuhcF2Jxp+tYZMTE
xWn6wUVHNQ4hK+6unF+t0/mRk+rmx1dHP9blj2fJj7vSNXruj2evv55nz/t5
XLj8iAQrGo0Wi0XzOiE1ZgLhrFZ0M7KAJNWuRNeiZpvVy1o0Ir7HMfQaahwK
eYMON8gXAHXnXOl3zAYSIGdKAtCOwIiEUNQnGmyTUCHUUMpcINSPtLVdqMDh
HEuPsvLmCr6hGbnTd+OuA2l+/rqEi8pbqfsW4b2ccQNtzB8IUqDUGsOMEs22
txZ1oD6LY3MqNGSQTdOjBxyEUps87Ktp1dmiw8ec/sSiu6uHxWzUTtEbHoea
yg+OWRS2+0Ry0eaT4zKLaf6b1UUolVyZJkbDDvmPKtCRJ/ronflAPrQ8tmei
o7Bx12AhkFfCFLWwCIh4yHOkEmXkNJi/lwCx3rIso4txb7d0fin6L8uYk1yK
c/Q64WIFkK2qh95mVGffUsCTALmVPh9ZXgUk8cg7v4tSzB/jGiJCW/YI3J6h
m8RXixKrMcdCVbUY1YBgQwfq2svMGkfX71DbTqFnY4RUVA3m5moEHFRpd68r
CTUwVwzFaFyfJnQKVbX1y8yodyqrs1CO96xYVuoUQH5nPK0zvcA/fuQcdn4J
RHuc+hqOsm+bmvmol4cNT4IK6O3zS2jdhaUMFxWQv9krnkdRdq6zVTDaND4S
mNIJZGJfoNirB8gDw4RmshdIWdn+gSY1kJ62IDZdi3f2OO3bPQnkUXBx6nkK
yN63edt4aJi7qP4mGnVmO3yaAiKhzyRnfgZyqi9V3vgFCJcl410yAomU+g3x
Ue3s7E+LUNledgetb5oGi7CujeFkwv+KfsX7ov8Bsoibbw==
  "],
 CellLabel->"Out[71]=",ExpressionUUID->"3c23fa8b-35ba-4cae-8069-a83620c9467c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]habC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"hAB", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "ii"}], "]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"hab", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "ii"}], "]"}], "]"}], ",", 
              RowBox[{"yA", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"hab", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "ii"}], "]"}], "]"}], ",", 
              RowBox[{"yA", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"hab", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "i"}], "]"}], "]"}], ",", 
              RowBox[{"yA", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8220382850931063`*^9, 3.822038396477563*^9}, {
  3.822038983813464*^9, 3.82203898558072*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"568bad15-22ce-4b91-bdb1-66d7cfbdd49a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]hAbc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"hAB", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"hab", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "ii"}], "]"}], "]"}], ",", 
              RowBox[{"yA", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"hab", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "ii"}], "]"}], "]"}], ",", 
              RowBox[{"yA", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"hab", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"yA", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822043973215164*^9, 3.822044000050098*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"66947b06-5f74-4071-a3de-07e3e91e6bbc"],

Cell[CellGroupData[{

Cell["Computing extrinsic curvature method 1", "Section",
 CellChangeTimes->{{3.822038428517108*^9, 3.822038442061244*^9}, {
  3.825134208172864*^9, 3.8251342147393913`*^9}, {3.887132900378192*^9, 
  3.8871329017722893`*^9}},ExpressionUUID->"400e854a-bc78-45ef-a8b2-\
8f77ea985bd6"],

Cell[TextData[{
 "First we use the formula\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["K", "ab"], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       SuperscriptBox["h", "e"], "a"], "  ", 
      SubscriptBox[
       SuperscriptBox["h", "f"], "b"], " ", 
      RowBox[{
       SubscriptBox["\[Del]", "e"], " ", 
       SubscriptBox["n", "f"]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "N"}], "  ", 
       SubscriptBox[
        SuperscriptBox["h", "e"], "a"], "  ", 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["h", "f"], "b"], " ", "[", " ", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "e"], " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", "f"], "t"}]}], "-", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["\[CapitalGamma]", "c"], "ef"], " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", "c"], "t"}]}]}], "]"}]}], "=", " ", 
      RowBox[{"N", " ", 
       SubscriptBox[
        SuperscriptBox["\[CapitalGamma]", "t"], "ab"], " "}]}]}]}], 
   TraditionalForm]],
  TextAlignment->Center,ExpressionUUID->"ded81d83-bc74-4b3b-8e76-1b10d2fea62d"]
}], "Text",
 CellChangeTimes->{{3.822038450895755*^9, 
  3.8220384696584597`*^9}},ExpressionUUID->"b0b2e792-a448-42e3-bfac-\
4e25abb38bdf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kab", "=", 
   RowBox[{"NN", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[CapitalGamma]Abc", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "2", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8220385104204473`*^9, 3.822038562549118*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"b4c1209d-1684-44a6-876a-04fac002289e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"M", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "M", " ", "r"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"M", "+", "r"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"M", " ", "r"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "M", " ", "r"}], 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]]}]]}], 
      
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "M", " ", "r"}], 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]]}]]}], 
      
      FractionBox[
       RowBox[{"2", " ", "a", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", 
             RowBox[{"3", " ", "r"}]}], ")"}], " ", "r"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", 
             RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", "r"}]}], 
            ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", "r"}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "M", " ", "r"}], 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]]}]]}], 
      
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["r", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "M", " ", "r"}], 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]]}]]}], 
      
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["a", "3"], " ", "M", " ", "r", " ", 
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "3"]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", "r"}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"]}]]},
     {
      FractionBox[
       RowBox[{"2", " ", "a", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "4"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", 
             RowBox[{"3", " ", "r"}]}], ")"}], " ", "r"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", 
             RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", "r"}]}], 
            ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", "r"}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"]}]], 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["a", "3"], " ", "M", " ", "r", " ", 
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "3"]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", "r"}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "5"], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "4"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "M", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", "M", " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
             ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], 
          "3"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "M", " ", "r"}], 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0mtIk2EUAODpkH44l0KRqNQ0MSEsFCFTcb2WaeuqhChaM2Heik2HhC6v
oW7TLVBzlkwLTVOpUZK3OWfoprVcCaapa7RVX0kdL3nLmEjn+/HywHtucDi+
6aIEgRODwUjFB8ldhs1CILvNrcOeEiBis2tyG1oy5y42ox1lBm/eHSB6Z0us
ETUwX68BWkCVTHgXAdFVHmuMRgNOpwl46LO4v6wslOtDWftKgXjZeK461CMv
I96KPirfqfiGBn9ZreeXYf+ENzXpaGiY/QHtaIrRsxL9FTEd04sueOm+96Ff
93JVA+jyokpNO+TFlg2i/vwfK1pUtieHYUWdRorVzHIggZTuIwvlzoRsp6Lb
lFVxHa348z6ejy4HxczS6hvOXU2n/xcX22nHfdVGKbpzpjtXQedduTDVi86O
byX53QVi3+nx8Ed92EeD31ZhvGPGkC8FklQp/vAQdZ/rd1A1QCa9XTrYCiCq
QLlIiV5ycynNVgKpG7Hlr6uAWIWaEw7UD/QVwkacOx2W2NAEZCLOFpmpBiJZ
iYyVoeEc+ZEXqDZCJs1oBtIz/rhZgWqjyl0H0SzmccknND/XxLKgxa2yhcQW
INeK5sVpKAlr0WWhARrmz2o0+56ZZ0FLxqbaHegkWzpU9QpItcb+fKuf3m9V
FGcASMNJJRWPXjQJNCI0Nfl8biPKUbxb20C7XroU+GqB7NO7hZxCg+QhzmfR
Q7c3Ym4NARHkXVaG6rGO+j0xPwIkJ0lv6h4D0tTG57PNuEdHSsTwPM7Juy+8
sYB3VVx7QIhGrtc/laN1ksNLny1AFLObOYU2IE+WSns77UCiMztFNzfxrtJg
RYSy9nfX1qHbxLpEu2sc5RzcAmL6tyoIR/8D38CbEQ==
  "],
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"430d7cbb-df87-4ee1-be6e-\
cea650481137"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"KAB", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"hAB", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
         RowBox[{"hAB", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "jj"}], "]"}], "]"}], 
         RowBox[{"Kab", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8220487766793222`*^9, 3.822048860416051*^9}, 
   3.887132983915142*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"605bcd0b-3fab-43ca-8fa6-6c6351babfd3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Computing extrinsic curvature method 2", "Section",
 CellChangeTimes->{{3.82203864568559*^9, 3.822038655218145*^9}, {
  3.825134226663904*^9, 3.8251342301662273`*^9}, {3.887132904901827*^9, 
  3.887132906339575*^9}},ExpressionUUID->"740edf14-1269-4872-83fe-\
5eb3cce02c4d"],

Cell[TextData[{
 "Now we use\n",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["K", "ab"], "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "N"}]], "[", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["h", "."], "ab"], "-", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["D", "a"], 
        SubscriptBox["N", "b"]}], "+", 
       RowBox[{
        SubscriptBox["D", "b"], 
        SubscriptBox["N", "a"]}]}], ")"}]}], "]"}], " "}]],ExpressionUUID->
  "41d59867-814b-401a-84f3-c039e1ebbd24"]
}], "Text",
 CellChangeTimes->{{3.8220386974687757`*^9, 
  3.822038709603058*^9}},ExpressionUUID->"5e365d22-e118-4ce4-8301-\
7a2b8f6d0fd3"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"K2ab", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "NN"}]], 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"hab", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "i"}], "]"}], "]"}], ",", 
           RowBox[{"xA", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"NNa", "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", 
             RowBox[{"yA", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"NNa", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"yA", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalGamma]habC", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j", ",", "ii"}], "]"}], "]"}], 
               RowBox[{"NNa", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], 
          ")"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.822038765457739*^9, 3.822038843488592*^9}, {
  3.822038875508233*^9, 3.822038965920191*^9}, {3.8220390009097843`*^9, 
  3.8220390039861603`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"d7213da6-23c0-4e16-8351-8d710459f825"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CHECK", "==", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"(", 
     RowBox[{"Kab", "-", "K2ab"}], ")"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.634989497970943*^9, 3.634989528890624*^9}, {
  3.634989629013763*^9, 3.634989636792235*^9}, {3.634990047112425*^9, 
  3.634990047538103*^9}, {3.634990908573278*^9, 3.6349909123312197`*^9}, {
  3.634994271090887*^9, 3.6349943065257797`*^9}, {3.635012013447329*^9, 
  3.6350120238227873`*^9}, {3.822038859674592*^9, 3.822038863148526*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"ee9c71c7-5ddd-44da-b57c-41388ff4e149"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0"},
      {"0", "0", "0"},
      {"0", "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{{3.63498951061833*^9, 3.634989530003005*^9}, {
   3.634989588491065*^9, 3.634989637861652*^9}, {3.63499003433601*^9, 
   3.6349900483133802`*^9}, 3.634990913612666*^9, 3.634992046493734*^9, 
   3.634992488577331*^9, 3.634993314687253*^9, 3.634994222659562*^9, {
   3.6349942849812613`*^9, 3.634994307936102*^9}, 3.6350120259427147`*^9, 
   3.635083377548047*^9, 3.635247509331705*^9, 3.635525935034696*^9, 
   3.635587962893813*^9, 3.635589017055794*^9, 3.6554528516369467`*^9, 
   3.655457893567153*^9, {3.655474261673437*^9, 3.6554742903859377`*^9}, 
   3.655543701405239*^9, 3.657870841630979*^9, 3.657871315990979*^9, 
   3.822038864007173*^9, 3.8220389392152233`*^9, 3.82203897286771*^9, 
   3.8220390085195312`*^9, 3.822110189710143*^9, 3.822394056991696*^9, 
   3.822480273187323*^9, 3.822735582479113*^9, 3.822987839434906*^9, 
   3.823069078642825*^9, 3.8231649885324078`*^9, 3.82324447397668*^9, 
   3.823260459675943*^9, 3.8233211924458313`*^9, 3.825055526409872*^9, 
   3.8250660952213583`*^9, 3.8251342369793453`*^9, 3.825146920459446*^9, 
   3.825400992266172*^9, 3.825407070609213*^9, 3.825407175419348*^9, 
   3.825477830785565*^9, 3.8255764952435093`*^9, 3.825579895120769*^9, 
   3.825583291769232*^9, 3.82558334128292*^9, 3.825585216745751*^9, 
   3.8255880957871933`*^9, 3.825657859868938*^9, 3.825736932487298*^9, 
   3.825755814738536*^9, 3.825919938349278*^9, 3.82592317575636*^9, 
   3.825924751315056*^9, 3.8259258109797688`*^9, 3.8259309150717487`*^9, 
   3.8259315681017942`*^9, 3.826007614830825*^9, 3.826017158122734*^9, 
   3.826101891054227*^9, 3.826324168595003*^9, 3.826327694423861*^9, 
   3.828763033368466*^9, 3.829114420559914*^9, 3.8291902776621733`*^9, 
   3.8314434223777933`*^9, 3.83152670479423*^9, 3.831786365017447*^9, 
   3.832237048788508*^9, 3.837238183573265*^9, 3.837254078032337*^9, 
   3.837490214857875*^9, 3.839142591211102*^9, 3.840096743542746*^9, 
   3.8401644110433187`*^9, 3.8402460773484173`*^9, 3.840619580925976*^9, 
   3.840697581370215*^9, 3.840788572658424*^9, 3.840850898046385*^9, 
   3.840858214733593*^9, 3.841111765331279*^9, 3.841131415498269*^9, 
   3.841148389498867*^9, 3.841218360450492*^9, 3.841382998864081*^9, 
   3.841449263076603*^9, 3.852744160168586*^9, 3.854546336952592*^9, 
   3.854631418106514*^9, 3.854733107734123*^9, 3.8547941048149357`*^9, 
   3.854875527573361*^9, 3.855067032789784*^9, 3.8556824986059847`*^9, 
   3.855745426800942*^9, 3.855757332297476*^9, 3.856359986173889*^9, 
   3.857818732828855*^9, 3.8586814098199377`*^9, 3.8656048621018972`*^9, 
   3.872254429887854*^9, 3.8725907117114763`*^9, 3.872616639609909*^9, 
   3.872673087639676*^9, 3.873367916083026*^9, 3.8757855628410997`*^9, 
   3.876406703034087*^9, 3.8867669762303543`*^9, 3.886776194247651*^9, 
   3.886847120145791*^9, 3.886847857891139*^9, 3.88713300645424*^9, 
   3.887190833744029*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"3fb423f0-231d-4779-bd29-42bca9655d54"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2+1 decomposition", "Chapter",
 CellChangeTimes->{{3.822039030884025*^9, 
  3.8220390364343863`*^9}},ExpressionUUID->"d61bf0d7-44e4-41ea-a10c-\
a9b9093cf80c"],

Cell["Now we consider \[Rho]=const surfaces inside \[CapitalSigma].", "Text",
 CellChangeTimes->{{3.8220423377896643`*^9, 
  3.8220423655293293`*^9}},ExpressionUUID->"f0bafe12-b7c6-4fab-ad15-\
8988d400899c"],

Cell[CellGroupData[{

Cell["Unit normal and induced metric", "Subchapter",
 CellChangeTimes->{{3.822042395116704*^9, 3.822042399623197*^9}, {
  3.8871330683786087`*^9, 
  3.887133075235551*^9}},ExpressionUUID->"f58efe79-20c7-4ae1-a59b-\
141d6313abbf"],

Cell[TextData[{
 "The normal 1-form is given by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", "dr", ")"}], "a"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ea4d2875-30f8-4f6a-840a-d75343182501"]
}], "Text",
 CellChangeTimes->{{3.822035831621632*^9, 3.822035843365472*^9}, {
  3.887133084028365*^9, 
  3.887133094111834*^9}},ExpressionUUID->"a16e130c-34f5-49ee-b5e6-\
16bf9d951f7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Rho]a", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822035812543229*^9, 3.822035813291301*^9}, {
   3.822035849132614*^9, 3.8220358600502777`*^9}, 3.8220360318375807`*^9, {
   3.8220424349590683`*^9, 3.8220424408657722`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"37de2080-512f-4c7a-a4d3-dd002643037f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Rho]A", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"hAB", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
        RowBox[{"d\[Rho]a", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.822036052763505*^9, 3.822036067603305*^9}, {
  3.822042447024436*^9, 3.822042462594228*^9}, {3.854546371996889*^9, 
  3.854546415393251*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"ce2c0c5f-64a2-4162-aa8f-9ce4e0e3948c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", "M", " ", "r"}], 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}], ",", "0", ",", 
   FractionBox[
    RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.822036068959092*^9, 3.822042464063183*^9, 3.822110189832708*^9, 
   3.822394057172203*^9, 3.8224802733874607`*^9, 3.822735582489553*^9, 
   3.822987839563161*^9, 3.823069078770255*^9, 3.823164988707507*^9, 
   3.823244474154539*^9, 3.823260459818781*^9, 3.8233211925691557`*^9, 
   3.825055595078918*^9, 3.8250668472235327`*^9, 3.825136250176304*^9, 
   3.825151636785173*^9, 3.825401015704199*^9, 3.825407093145535*^9, 
   3.825407199149733*^9, 3.825477853867598*^9, 3.8255765207550573`*^9, 
   3.8255801048242893`*^9, 3.825585219278463*^9, 3.825588098563603*^9, 
   3.825657862869618*^9, 3.8257369353082123`*^9, 3.825755818203061*^9, 
   3.8259199425057907`*^9, 3.82592318000136*^9, 3.8259247552741833`*^9, 
   3.8259258153030777`*^9, 3.8259309192437983`*^9, 3.825931572235854*^9, 
   3.8260076388689127`*^9, 3.8260171623266907`*^9, 3.82610189514458*^9, 
   3.82632417302878*^9, 3.826327698851973*^9, 3.828766777793262*^9, 
   3.8291145127179117`*^9, 3.82919029970994*^9, 3.831443422478395*^9, 
   3.831526704915345*^9, 3.831786365083704*^9, 3.832237049002846*^9, 
   3.8372381837472677`*^9, 3.8372540782060738`*^9, 3.837490215109775*^9, 
   3.839142607560388*^9, 3.840096743621521*^9, 3.840164411142703*^9, 
   3.840246077495226*^9, 3.8406195810203867`*^9, 3.840697581387781*^9, 
   3.8407885728322906`*^9, 3.8408509073482313`*^9, 3.840858214756839*^9, 
   3.841111765449085*^9, 3.841131415669674*^9, 3.841148389531521*^9, 
   3.841218360461879*^9, 3.841382998900674*^9, 3.841449263111577*^9, 
   3.852744175992728*^9, {3.854546366211217*^9, 3.854546416418441*^9}, 
   3.854631419818589*^9, 3.85473310951861*^9, 3.854794106339046*^9, 
   3.8548755289939413`*^9, 3.855067033409627*^9, 3.8556824992657223`*^9, 
   3.855745427428269*^9, 3.855757332944566*^9, 3.856359986854238*^9, 
   3.857818733429419*^9, 3.858681410449346*^9, 3.86560486273211*^9, 
   3.872254430485421*^9, 3.872590712330768*^9, 3.872616640216522*^9, 
   3.872673088237135*^9, 3.8733679167169847`*^9, 3.875785563448123*^9, 
   3.8764067036559353`*^9, 3.8867758308489513`*^9, 3.886847129574288*^9, 
   3.886847858526816*^9, 3.88713310423953*^9, 3.887190834330977*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"45e779c4-f92f-4827-82b2-a13af39ac568"]
}, Open  ]],

Cell[TextData[{
 "The unit normal ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["n", "^"], "a"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "40366bfb-8265-4bfc-81d0-7dcd6a305931"],
 " is then"
}], "Text",
 CellChangeTimes->{{3.8220358838683558`*^9, 3.822035891608437*^9}, {
  3.887133234200329*^9, 
  3.887133239526812*^9}},ExpressionUUID->"91e3a44d-4d93-482b-bbc1-\
f488d8d1ac64"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nha", "=", 
  RowBox[{"d\[Rho]a", "/", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"hAB", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"d\[Rho]a", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"d\[Rho]a", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.822035899511204*^9, 3.822035953331903*^9}, {
   3.8220360354085484`*^9, 3.822036041922823*^9}, {3.8220424982316647`*^9, 
   3.8220425289455767`*^9}, {3.825055719388899*^9, 3.825055724293623*^9}, {
   3.854546431344934*^9, 3.8545464593149033`*^9}, 3.887133123489748*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"95c461f4-4292-478a-a19d-d4e3b8556696"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]], 
      "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}]}], 
       
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}]]], ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.822035945559392*^9, 3.822035954475628*^9}, {
   3.822036036372093*^9, 3.8220360423784723`*^9}, {3.822042521692144*^9, 
   3.82204252980015*^9}, 3.822110189903347*^9, 3.8223940572965727`*^9, 
   3.822480273514984*^9, 3.822735582496388*^9, 3.82298783968227*^9, 
   3.823069078853092*^9, 3.823164988771261*^9, 3.823244474215705*^9, 
   3.8232604600264263`*^9, 3.8233211926795073`*^9, 3.82505560695586*^9, 
   3.825055725203429*^9, 3.825066856471616*^9, 3.825136254520996*^9, 
   3.8251516398962603`*^9, 3.8254010158025208`*^9, 3.825407093169428*^9, 
   3.8254071991767397`*^9, 3.8254778539500723`*^9, 3.82557652082801*^9, 
   3.825580111409198*^9, 3.825585219303833*^9, 3.8255880986820393`*^9, 
   3.825657863000288*^9, 3.825736935391595*^9, 3.825755818298088*^9, 
   3.825919942614828*^9, 3.825923180110656*^9, 3.8259247553785753`*^9, 
   3.825925815401532*^9, 3.82593091933453*^9, 3.825931572350234*^9, 
   3.826007638981735*^9, 3.826017162420658*^9, 3.826101895190868*^9, 
   3.8263241731377983`*^9, 3.826327698944476*^9, 3.82876678420953*^9, 
   3.8291145174011908`*^9, 3.8291903025939302`*^9, 3.831443422613782*^9, 
   3.831526704979691*^9, 3.831786365217629*^9, 3.832237049122347*^9, 
   3.837238183808132*^9, 3.837254078320414*^9, 3.837490215254614*^9, 
   3.839142662001095*^9, 3.840096743821466*^9, 3.840164411330345*^9, 
   3.840246077637097*^9, 3.840619581138649*^9, 3.8406975813996468`*^9, 
   3.8407885730250673`*^9, 3.840850907412402*^9, 3.840858214774802*^9, 
   3.841111765560732*^9, 3.841131415804862*^9, 3.841148389556237*^9, 
   3.841218360469907*^9, 3.8413829989224367`*^9, 3.8414492631388683`*^9, 
   3.852744176083041*^9, {3.854546426530232*^9, 3.854546459965926*^9}, 
   3.8546314198713217`*^9, 3.854733109589056*^9, 3.854794106410829*^9, 
   3.854875529046041*^9, 3.855067033447094*^9, 3.855682499344967*^9, 
   3.855745427463765*^9, 3.855757333052082*^9, 3.8563599868944197`*^9, 
   3.857818733473588*^9, 3.858681410499518*^9, 3.865604862770566*^9, 
   3.872254430529571*^9, 3.872590712378594*^9, 3.8726166402523727`*^9, 
   3.8726730882741327`*^9, 3.873367916755642*^9, 3.875785563491531*^9, 
   3.876406703695806*^9, 3.886775830894826*^9, 3.886847129592115*^9, 
   3.886847858551339*^9, {3.887133114094797*^9, 3.887133124607916*^9}, 
   3.887190834353959*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"eba01335-a707-4bf1-8c4a-22762ad82fb4"]
}, Open  ]],

Cell["In a\[Rule]0 limit we recover Schwarzschild", "Text",
 CellChangeTimes->{{3.887133143735314*^9, 
  3.887133160201375*^9}},ExpressionUUID->"f0deec34-8d68-4763-9976-\
1497b65cb42f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nha", "/.", 
   RowBox[{"a", "\[Rule]", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8871331308824787`*^9, 3.887133139062846*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"4d80ab5c-a057-4f82-966f-5fb559e47aee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     FractionBox["r", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "+", "r"}]]]], ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.887133164926285*^9, 3.88719083438581*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"e1e056ee-76f8-401b-9180-96db32701a3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nhA", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"hAB", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
        RowBox[{"nha", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8220359790224953`*^9, 3.822036007386256*^9}, {
  3.822042575931356*^9, 3.8220425969322033`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"32bf1f1a-e8a3-4081-b549-5befc6c9e23f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]], 
     "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}]], ",", "0", ",", 
   FractionBox[
    RowBox[{"2", " ", "a", " ", "M", " ", "r"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]], 
       "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}]]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8220360082291317`*^9, {3.822042587894889*^9, 3.822042597388495*^9}, 
   3.8221101900890093`*^9, 3.822394057558446*^9, 3.82248027377814*^9, 
   3.822735582593679*^9, 3.822987839944551*^9, 3.823069079112925*^9, 
   3.823164988984661*^9, 3.823244474369152*^9, 3.8232604603025093`*^9, 
   3.823321192932683*^9, 3.825055611112619*^9, 3.825066872691834*^9, 
   3.825136259615638*^9, 3.825151645128099*^9, 3.8254010159758673`*^9, 
   3.825407093284245*^9, 3.825407199281705*^9, 3.825477854198838*^9, 
   3.825576521050202*^9, 3.8255801180949802`*^9, 3.82558521942651*^9, 
   3.825588098943719*^9, 3.8256578632777576`*^9, 3.825736935651494*^9, 
   3.8257558185377502`*^9, 3.825919942868433*^9, 3.825923180370085*^9, 
   3.825924755632122*^9, 3.825925815649849*^9, 3.82593091956818*^9, 
   3.825931572620569*^9, 3.826007639232259*^9, 3.826017162654461*^9, 
   3.826101895395846*^9, 3.826324173420231*^9, 3.826327699215445*^9, 
   3.8287667893314943`*^9, 3.829114523655349*^9, 3.829190306999777*^9, 
   3.8314434228933907`*^9, 3.831526705183919*^9, 3.831786365423603*^9, 
   3.832237049288723*^9, 3.837238184018856*^9, 3.837254078580244*^9, 
   3.8374902156334257`*^9, 3.8391426790816383`*^9, 3.840096744301612*^9, 
   3.840164411761919*^9, 3.840246077987898*^9, 3.840619581401232*^9, 
   3.840697581497656*^9, 3.8407885732957993`*^9, 3.840850907716152*^9, 
   3.840858214906784*^9, 3.841111765922925*^9, 3.841131415978002*^9, 
   3.8411483897547483`*^9, 3.841218360570627*^9, 3.841382999051238*^9, 
   3.841449263331153*^9, 3.852744177083104*^9, 3.854546472436039*^9, 
   3.85463142038913*^9, 3.854733110119833*^9, 3.854794106901374*^9, 
   3.8548755295003223`*^9, 3.8550670336766243`*^9, 3.855682499568193*^9, 
   3.8557454276881533`*^9, 3.8557573332709*^9, 3.8563599871527863`*^9, 
   3.857818733697562*^9, 3.8586814107129593`*^9, 3.865604862979561*^9, 
   3.872254430733109*^9, 3.872590712584567*^9, 3.872616640463778*^9, 
   3.8726730884872417`*^9, 3.87336791697161*^9, 3.875785563712373*^9, 
   3.8764067039133883`*^9, 3.886775831087563*^9, 3.8868471297831593`*^9, 
   3.8868478587410517`*^9, 3.8871331716144238`*^9, 3.8871908345771933`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"85ea74e1-700c-4b9e-adbc-64a1789a57bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CHECK", "==", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"nha", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], 
       RowBox[{"nhA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], "-", 
    RowBox[{"(", "1", ")"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8220376097659616`*^9, 3.8220376314575357`*^9}, {
  3.822042609095471*^9, 3.822042617926834*^9}, {3.825055615973166*^9, 
  3.825055626626535*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"5bf2ea85-8053-4287-9e4d-6808b03df222"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.8220376262716208`*^9, 3.822037631808406*^9}, {
   3.822042613701338*^9, 3.822042619567562*^9}, 3.82211019015374*^9, 
   3.8223940575715933`*^9, 3.822480273793523*^9, 3.822735582601282*^9, 
   3.822987839963565*^9, 3.823069079124166*^9, 3.823164988997123*^9, 
   3.823244474429686*^9, 3.823260460317906*^9, 3.8233211929428473`*^9, 
   3.8250556273332443`*^9, 3.825066894643887*^9, 3.82513626484897*^9, 
   3.8251516483086843`*^9, 3.8254010160571337`*^9, 3.825407093305085*^9, 
   3.8254071993033524`*^9, 3.8254778542145557`*^9, 3.825576521069043*^9, 
   3.825580121859097*^9, 3.82558521944664*^9, 3.825588098957706*^9, 
   3.825657863293804*^9, 3.825736935665449*^9, 3.825755818618244*^9, 
   3.825919942913892*^9, 3.82592318042623*^9, 3.825924755681448*^9, 
   3.825925815685766*^9, 3.82593091965751*^9, 3.825931572687592*^9, 
   3.8260076392762737`*^9, 3.826017162747465*^9, 3.826101895441674*^9, 
   3.826324173528928*^9, 3.8263276993102617`*^9, 3.828766793542407*^9, 
   3.829114527702126*^9, 3.8291903099393387`*^9, 3.8314434229833097`*^9, 
   3.831526705250142*^9, 3.831786365561693*^9, 3.832237049353451*^9, 
   3.837238184029084*^9, 3.837254078590217*^9, 3.837490215832402*^9, 
   3.839142792075049*^9, 3.840096744325492*^9, 3.840164411932753*^9, 
   3.8402460781326323`*^9, 3.840619581476737*^9, 3.8406975815112953`*^9, 
   3.8407885733361063`*^9, 3.8408509077353973`*^9, 3.84085821492378*^9, 
   3.841111765994647*^9, 3.84113141610555*^9, 3.841148389778138*^9, 
   3.8412183605797*^9, 3.8413829990705233`*^9, 3.8414492633580713`*^9, 
   3.852744177212783*^9, 3.854546491286475*^9, 3.854631420428969*^9, 
   3.854733110165216*^9, 3.854794106944807*^9, 3.854875529523758*^9, 
   3.855067033702773*^9, 3.8556824996052933`*^9, 3.855745427711507*^9, 
   3.855757333331943*^9, 3.856359987170827*^9, 3.857818733715332*^9, 
   3.858681410745586*^9, 3.865604863007882*^9, 3.872254430750987*^9, 
   3.872590712604535*^9, 3.8726166404888773`*^9, 3.872673088500349*^9, 
   3.873367916992792*^9, 3.875785563732485*^9, 3.876406703942556*^9, 
   3.886775831135618*^9, 3.886847129810793*^9, 3.8868478587968903`*^9, 
   3.887133175487583*^9, 3.887190834604226*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"362843a4-34dc-4922-ac96-d1c2a3be2cd5"]
}, Open  ]],

Cell[TextData[{
 "Induced inverse metric ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Gamma]", "^"], "ab"], "=", 
    RowBox[{
     SuperscriptBox["h", "ab"], "-", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["n", "^"], "a"], 
      SuperscriptBox[
       OverscriptBox["n", "^"], "b"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c460064e-6382-48c4-bfca-f7063ba22a40"]
}], "Text",
 CellChangeTimes->{{3.822036421585644*^9, 3.8220364309567738`*^9}, {
  3.887133181808344*^9, 
  3.887133226034564*^9}},ExpressionUUID->"c425cd62-ae56-411d-887b-\
902d6387ba6f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Pi]AB", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"hAB", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"nhA", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"nhA", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"%", "/.", 
   RowBox[{"a", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]hAB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Pi]AB", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"i", "+", "1"}], ",", 
        RowBox[{"j", "+", "1"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.822036436094726*^9, 3.822036501008004*^9}, {
   3.822036587156098*^9, 3.822036649604241*^9}, {3.8220426351984997`*^9, 
   3.82204270385468*^9}, {3.8220428328154593`*^9, 3.822042833113345*^9}, {
   3.8250556424995747`*^9, 3.825055644234214*^9}, {3.825055755256366*^9, 
   3.825055807751775*^9}, {3.825055850325613*^9, 3.825055859019528*^9}, 
   3.854546565214246*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"46d8e647-cabe-46d7-9f79-02868f131cbc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]], "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[CurlyTheta]", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "+", 
           RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.822036470049247*^9, 3.822036501733893*^9}, {
   3.822036644837886*^9, 3.822036650277034*^9}, {3.8220426600673313`*^9, 
   3.822042705702545*^9}, 3.822042833963282*^9, 3.822110190304421*^9, 
   3.822394057715612*^9, 3.822480273987446*^9, 3.822735582645348*^9, 
   3.822987840149629*^9, 3.8230690792662497`*^9, 3.823164989136519*^9, 
   3.8232444745798693`*^9, 3.8232604604987707`*^9, 3.8233211931145983`*^9, 
   3.825055645575686*^9, 3.825055761560875*^9, {3.825055795872267*^9, 
   3.825055808335198*^9}, {3.825055851242577*^9, 3.8250558599877768`*^9}, 
   3.8250669000781384`*^9, 3.825136273839107*^9, 3.8251516520262814`*^9, 
   3.8254010162268248`*^9, 3.825407093358583*^9, 3.82540719936508*^9, 
   3.825477854389317*^9, 3.8255765212025967`*^9, 3.82558017936197*^9, 
   3.825585219513563*^9, 3.825588099120593*^9, 3.8256578634404497`*^9, 
   3.8257369358036537`*^9, 3.8257558187687197`*^9, 3.825919943080405*^9, 
   3.825923180596299*^9, 3.825924755839198*^9, 3.825925815843771*^9, 
   3.8259309198187103`*^9, 3.82593157286388*^9, 3.8260076393864202`*^9, 
   3.826017162896284*^9, 3.826101895547488*^9, 3.826324173690748*^9, 
   3.8263276994706173`*^9, 3.828766798227559*^9, 3.829114531127742*^9, 
   3.82919031313631*^9, 3.83144342316903*^9, 3.831526705399808*^9, 
   3.831786365762122*^9, 3.832237049547814*^9, 3.8372381841707783`*^9, 
   3.8372540787647457`*^9, 3.8374902160306053`*^9, 3.8391428011138897`*^9, 
   3.84009674446863*^9, 3.8401644122117357`*^9, 3.84024607841261*^9, 
   3.840619581663886*^9, 3.840697581558235*^9, 3.840788573538067*^9, 
   3.840850907828926*^9, 3.840858214991726*^9, 3.841111766251357*^9, 
   3.841131416282556*^9, 3.8411483898604927`*^9, 3.8412183606229773`*^9, 
   3.8413829991323137`*^9, 3.8414492634461813`*^9, 3.852744177727557*^9, {
   3.8545465585895243`*^9, 3.854546565906251*^9}, 3.854631420677651*^9, 
   3.854733110411927*^9, 3.854794107162077*^9, 3.85487552974023*^9, 
   3.8550670338167553`*^9, 3.855682499724559*^9, 3.8557454278171597`*^9, 
   3.855757333436263*^9, 3.856359987282995*^9, 3.857818733822371*^9, 
   3.858681410851438*^9, 3.8656048631118107`*^9, 3.87225443084947*^9, 
   3.8725907127091417`*^9, 3.872616640594187*^9, 3.872673088608067*^9, 
   3.8733679170919724`*^9, 3.8757855638321323`*^9, 3.876406704047637*^9, 
   3.8867758312603073`*^9, 3.886847129903063*^9, 3.886847858934539*^9, 
   3.887133186447042*^9, 3.887190834699575*^9},
 CellLabel->
  "Out[86]//MatrixForm=",ExpressionUUID->"47b4d076-40ee-4c50-8c5f-\
1a7abba621ca"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]], "0"},
     {"0", "0", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[CurlyTheta]", "]"}], "2"], 
       SuperscriptBox["r", "2"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.822036470049247*^9, 3.822036501733893*^9}, {
   3.822036644837886*^9, 3.822036650277034*^9}, {3.8220426600673313`*^9, 
   3.822042705702545*^9}, 3.822042833963282*^9, 3.822110190304421*^9, 
   3.822394057715612*^9, 3.822480273987446*^9, 3.822735582645348*^9, 
   3.822987840149629*^9, 3.8230690792662497`*^9, 3.823164989136519*^9, 
   3.8232444745798693`*^9, 3.8232604604987707`*^9, 3.8233211931145983`*^9, 
   3.825055645575686*^9, 3.825055761560875*^9, {3.825055795872267*^9, 
   3.825055808335198*^9}, {3.825055851242577*^9, 3.8250558599877768`*^9}, 
   3.8250669000781384`*^9, 3.825136273839107*^9, 3.8251516520262814`*^9, 
   3.8254010162268248`*^9, 3.825407093358583*^9, 3.82540719936508*^9, 
   3.825477854389317*^9, 3.8255765212025967`*^9, 3.82558017936197*^9, 
   3.825585219513563*^9, 3.825588099120593*^9, 3.8256578634404497`*^9, 
   3.8257369358036537`*^9, 3.8257558187687197`*^9, 3.825919943080405*^9, 
   3.825923180596299*^9, 3.825924755839198*^9, 3.825925815843771*^9, 
   3.8259309198187103`*^9, 3.82593157286388*^9, 3.8260076393864202`*^9, 
   3.826017162896284*^9, 3.826101895547488*^9, 3.826324173690748*^9, 
   3.8263276994706173`*^9, 3.828766798227559*^9, 3.829114531127742*^9, 
   3.82919031313631*^9, 3.83144342316903*^9, 3.831526705399808*^9, 
   3.831786365762122*^9, 3.832237049547814*^9, 3.8372381841707783`*^9, 
   3.8372540787647457`*^9, 3.8374902160306053`*^9, 3.8391428011138897`*^9, 
   3.84009674446863*^9, 3.8401644122117357`*^9, 3.84024607841261*^9, 
   3.840619581663886*^9, 3.840697581558235*^9, 3.840788573538067*^9, 
   3.840850907828926*^9, 3.840858214991726*^9, 3.841111766251357*^9, 
   3.841131416282556*^9, 3.8411483898604927`*^9, 3.8412183606229773`*^9, 
   3.8413829991323137`*^9, 3.8414492634461813`*^9, 3.852744177727557*^9, {
   3.8545465585895243`*^9, 3.854546565906251*^9}, 3.854631420677651*^9, 
   3.854733110411927*^9, 3.854794107162077*^9, 3.85487552974023*^9, 
   3.8550670338167553`*^9, 3.855682499724559*^9, 3.8557454278171597`*^9, 
   3.855757333436263*^9, 3.856359987282995*^9, 3.857818733822371*^9, 
   3.858681410851438*^9, 3.8656048631118107`*^9, 3.87225443084947*^9, 
   3.8725907127091417`*^9, 3.872616640594187*^9, 3.872673088608067*^9, 
   3.8733679170919724`*^9, 3.8757855638321323`*^9, 3.876406704047637*^9, 
   3.8867758312603073`*^9, 3.886847129903063*^9, 3.886847858934539*^9, 
   3.887133186447042*^9, 3.8871908347023478`*^9},
 CellLabel->
  "Out[87]//MatrixForm=",ExpressionUUID->"10945782-0829-45bb-8c44-\
3490750336e9"]
}, Open  ]],

Cell[TextData[{
 "Operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[Pi]", "a"], "b"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b1653076-cd6d-4a58-a9e9-1ccf96d47cab"],
 " projecting into the 2-surfaces "
}], "Text",
 CellChangeTimes->{{3.822036715756092*^9, 3.8220367212012053`*^9}, {
  3.887133256149251*^9, 
  3.887133286718007*^9}},ExpressionUUID->"798bfc3d-86a4-4bca-a483-\
66a61305a1f3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Pi]Ab", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"hAb", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"nhA", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"nha", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.825923087223325*^9, 3.825923093528366*^9}, {
  3.8259237469402122`*^9, 3.825923750505248*^9}, {3.8545466114638233`*^9, 
  3.854546619743487*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"0ee4bf51-2436-4a71-a935-489e1410b757"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", "1", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "+", 
              RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]}], "0", 
      "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8259237546918097`*^9, 3.825924755947895*^9, 3.825925815964819*^9, 
   3.825930919863205*^9, 3.825931573062855*^9, 3.8260076395040407`*^9, 
   3.826017163001314*^9, 3.826101895611858*^9, 3.8263241739041767`*^9, 
   3.826327699631834*^9, 3.828766804972431*^9, 3.829114537073558*^9, 
   3.829190317075603*^9, 3.8314434232435923`*^9, 3.831526705421049*^9, 
   3.8317863659571657`*^9, 3.832237049697132*^9, 3.837238184187397*^9, 
   3.837254078834189*^9, 3.837490216185608*^9, 3.839142832089222*^9, 
   3.840096744589245*^9, 3.840164412255435*^9, 3.840246078442746*^9, 
   3.840619581742429*^9, 3.8406975815861893`*^9, 3.8407885736583242`*^9, 
   3.840850907858246*^9, 3.840858215028236*^9, 3.8411117664551067`*^9, 
   3.8411314163659763`*^9, 3.84114838989324*^9, 3.841218360637414*^9, 
   3.841382999158244*^9, 3.841449263482541*^9, 3.852744177837243*^9, {
   3.854546595831256*^9, 3.854546620316625*^9}, 3.8546314207965193`*^9, 
   3.854733110552297*^9, 3.854794107277638*^9, 3.854875529851891*^9, 
   3.855067033874342*^9, 3.855682499792466*^9, 3.8557454278804827`*^9, 
   3.8557573335021*^9, 3.856359987352001*^9, 3.857818733882257*^9, 
   3.858681410914073*^9, 3.865604863172739*^9, 3.8722544309061747`*^9, 
   3.872590712774353*^9, 3.872616640656304*^9, 3.872673088671421*^9, 
   3.873367917152851*^9, 3.875785563894959*^9, 3.876406704104597*^9, 
   3.886775831318142*^9, 3.886847129952824*^9, 3.886847859008855*^9, 
   3.8871332956634417`*^9, 3.887190834749384*^9},
 CellLabel->
  "Out[90]//MatrixForm=",ExpressionUUID->"fd63e3f6-bbd3-4274-95fd-\
a4b50cf7fe13"]
}, Open  ]],

Cell[TextData[{
 "Induced metric ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Gamma]", "^"], "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4d670732-30da-48cb-9c48-3487e86b1b2c"]
}], "Text",
 CellChangeTimes->{{3.822036825494095*^9, 3.822036828999238*^9}, {
  3.887133298574539*^9, 
  3.88713330575943*^9}},ExpressionUUID->"0feea3ed-8830-4802-8360-\
e87321af42cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]hab", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "\[Gamma]hAB", "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"%", "/.", 
   RowBox[{"a", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.822036666065238*^9, 3.822036689468216*^9}, {
   3.822042847673884*^9, 3.82204285284732*^9}, {3.822043008479743*^9, 
   3.822043028888856*^9}, {3.826007833771109*^9, 3.826007869316761*^9}, {
   3.826007920749922*^9, 3.826007922415525*^9}, 3.8545466298766336`*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"69f716d3-8b94-4966-89fe-8217adbc85b4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], "0"},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", 
             RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}],
            " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8220366755436153`*^9, 3.822036689886153*^9}, 
   3.8220428544713984`*^9, {3.822043018942438*^9, 3.822043029546597*^9}, 
   3.822110190405302*^9, 3.822394057887795*^9, 3.8224802744029408`*^9, 
   3.8227355826771603`*^9, 3.822987840481876*^9, 3.8230690794425592`*^9, 
   3.823164989231715*^9, 3.8232444746723423`*^9, 3.823260460799053*^9, 
   3.823321193436759*^9, 3.825055842448658*^9, 3.825066910868188*^9, 
   3.825136287962575*^9, 3.82515166564952*^9, 3.825401016441972*^9, 
   3.8254070934130487`*^9, 3.82540719943095*^9, 3.8254778546085873`*^9, 
   3.825576521357464*^9, 3.825580196875979*^9, 3.825585219570345*^9, 
   3.825588099330315*^9, 3.82565786376029*^9, 3.8257369359389133`*^9, 
   3.8257558189037933`*^9, 3.825919943424569*^9, 3.8259231810409803`*^9, 
   3.82592475614117*^9, 3.825925816224695*^9, 3.82593092003475*^9, 
   3.825931573206171*^9, 3.82600763962358*^9, 3.8260078728313293`*^9, 
   3.826007927147894*^9, 3.826017163177287*^9, 3.826101895678314*^9, 
   3.826324174025955*^9, 3.8263276997425003`*^9, 3.828766810213194*^9, 
   3.829114544943413*^9, 3.82919032047195*^9, 3.831443423408139*^9, 
   3.831526705555235*^9, 3.831786366119527*^9, 3.832237049861541*^9, 
   3.8372381842599077`*^9, 3.837254079019719*^9, 3.837490216344912*^9, 
   3.839142835120274*^9, 3.840096744746316*^9, 3.840164412504326*^9, 
   3.840246078625119*^9, 3.840619581858617*^9, 3.8406975816139317`*^9, 
   3.840788573804199*^9, 3.840850907894503*^9, 3.8408582150611563`*^9, 
   3.841111766620543*^9, 3.84113141648321*^9, 3.841148389935596*^9, 
   3.84121836065571*^9, 3.841382999191524*^9, 3.8414492635280743`*^9, 
   3.852744177947887*^9, {3.8545466259682713`*^9, 3.854546630321136*^9}, 
   3.854631420868746*^9, 3.854733110673339*^9, 3.854794107357627*^9, 
   3.85487552991856*^9, 3.855067033915256*^9, 3.855682499840192*^9, 
   3.8557454279206123`*^9, 3.855757333551792*^9, 3.856359987398932*^9, 
   3.85781873392258*^9, 3.85868141095497*^9, 3.865604863221569*^9, 
   3.872254430949959*^9, 3.87259071281278*^9, 3.872616640703507*^9, 
   3.872673088703891*^9, 3.873367917189715*^9, 3.8757855639345512`*^9, 
   3.8764067041387177`*^9, 3.886775831369268*^9, 3.886847129984055*^9, 
   3.886847859043977*^9, 3.887133310501878*^9, 3.8871908347779016`*^9},
 CellLabel->
  "Out[92]//MatrixForm=",ExpressionUUID->"f1d94aaf-5f18-4202-aa5e-\
8c5c28e98e97"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox["r", "2"], "0"},
     {"0", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8220366755436153`*^9, 3.822036689886153*^9}, 
   3.8220428544713984`*^9, {3.822043018942438*^9, 3.822043029546597*^9}, 
   3.822110190405302*^9, 3.822394057887795*^9, 3.8224802744029408`*^9, 
   3.8227355826771603`*^9, 3.822987840481876*^9, 3.8230690794425592`*^9, 
   3.823164989231715*^9, 3.8232444746723423`*^9, 3.823260460799053*^9, 
   3.823321193436759*^9, 3.825055842448658*^9, 3.825066910868188*^9, 
   3.825136287962575*^9, 3.82515166564952*^9, 3.825401016441972*^9, 
   3.8254070934130487`*^9, 3.82540719943095*^9, 3.8254778546085873`*^9, 
   3.825576521357464*^9, 3.825580196875979*^9, 3.825585219570345*^9, 
   3.825588099330315*^9, 3.82565786376029*^9, 3.8257369359389133`*^9, 
   3.8257558189037933`*^9, 3.825919943424569*^9, 3.8259231810409803`*^9, 
   3.82592475614117*^9, 3.825925816224695*^9, 3.82593092003475*^9, 
   3.825931573206171*^9, 3.82600763962358*^9, 3.8260078728313293`*^9, 
   3.826007927147894*^9, 3.826017163177287*^9, 3.826101895678314*^9, 
   3.826324174025955*^9, 3.8263276997425003`*^9, 3.828766810213194*^9, 
   3.829114544943413*^9, 3.82919032047195*^9, 3.831443423408139*^9, 
   3.831526705555235*^9, 3.831786366119527*^9, 3.832237049861541*^9, 
   3.8372381842599077`*^9, 3.837254079019719*^9, 3.837490216344912*^9, 
   3.839142835120274*^9, 3.840096744746316*^9, 3.840164412504326*^9, 
   3.840246078625119*^9, 3.840619581858617*^9, 3.8406975816139317`*^9, 
   3.840788573804199*^9, 3.840850907894503*^9, 3.8408582150611563`*^9, 
   3.841111766620543*^9, 3.84113141648321*^9, 3.841148389935596*^9, 
   3.84121836065571*^9, 3.841382999191524*^9, 3.8414492635280743`*^9, 
   3.852744177947887*^9, {3.8545466259682713`*^9, 3.854546630321136*^9}, 
   3.854631420868746*^9, 3.854733110673339*^9, 3.854794107357627*^9, 
   3.85487552991856*^9, 3.855067033915256*^9, 3.855682499840192*^9, 
   3.8557454279206123`*^9, 3.855757333551792*^9, 3.856359987398932*^9, 
   3.85781873392258*^9, 3.85868141095497*^9, 3.865604863221569*^9, 
   3.872254430949959*^9, 3.87259071281278*^9, 3.872616640703507*^9, 
   3.872673088703891*^9, 3.873367917189715*^9, 3.8757855639345512`*^9, 
   3.8764067041387177`*^9, 3.886775831369268*^9, 3.886847129984055*^9, 
   3.886847859043977*^9, 3.887133310501878*^9, 3.88719083477966*^9},
 CellLabel->
  "Out[93]//MatrixForm=",ExpressionUUID->"c8dd6808-a3cc-4af3-b5d6-\
0aa4376c8aca"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Secondary lapse and shift", "Subchapter",
 CellChangeTimes->{{3.822036860897181*^9, 3.822036864721961*^9}, {
  3.822043086441842*^9, 3.822043088805263*^9}, {3.8251369546379957`*^9, 
  3.825136954860621*^9}},ExpressionUUID->"f416d54d-7067-455b-a29d-\
4b09da263161"],

Cell[TextData[{
 "Evolution vector ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Rho]", "a"], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["\[PartialD]", "r"], ")"}], "a"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dc84cfe6-c34a-478a-8b47-bab3c4e47edb"]
}], "Text",
 CellChangeTimes->{{3.822036178663192*^9, 3.8220361848234453`*^9}, {
  3.887133326784294*^9, 
  3.88713334761022*^9}},ExpressionUUID->"32dae424-9d93-49de-9823-\
fdcd0c0e8d4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]A", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822036189882639*^9, 3.822036198153961*^9}, 
   3.822037368494957*^9, 3.822037402746271*^9, {3.822043096175427*^9, 
   3.822043100307847*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"6a24fd87-e393-4700-bfeb-a167d8d1de61"],

Cell[TextData[{
 "which satisfies ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Rho]", "a"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "a"], "r"}]}], "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6d70b370-66cd-4890-9188-5e9d5912a589"]
}], "Text",
 CellChangeTimes->{{3.822036208222931*^9, 3.822036214762534*^9}, {
  3.822036290375505*^9, 3.822036290568123*^9}, {3.887133352916182*^9, 
  3.887133363380033*^9}},ExpressionUUID->"026a1314-bdc4-4d27-ae7a-\
128197dbee1e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]A", "[", 
      RowBox[{"[", "ii", "]"}], "]"}], 
     RowBox[{"D", "[", 
      RowBox[{"r", ",", 
       RowBox[{"yA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], "\[Equal]", 
  "1"}]], "Input",
 CellChangeTimes->{{3.822036219657304*^9, 3.8220362718067713`*^9}, 
   3.822037374740139*^9, 3.822037405545374*^9, {3.822043104592051*^9, 
   3.822043118046418*^9}, {3.854546650375293*^9, 3.854546650669917*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"d7f20dcb-3e43-4629-bf99-7511ba8eb0aa"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8220362630470457`*^9, 3.822036272236744*^9}, {
   3.822037372786131*^9, 3.822037375271769*^9}, 3.82203740712679*^9, 
   3.8220431189646683`*^9, 3.822110190475559*^9, 3.8223940580676193`*^9, 
   3.822480274553344*^9, 3.82273558268777*^9, 3.8229878405976477`*^9, 
   3.823069079686048*^9, 3.823164989348824*^9, 3.823244475311257*^9, 
   3.823260460992353*^9, 3.82332119351397*^9, 3.8250559271859827`*^9, 
   3.825066921836645*^9, 3.825136364510322*^9, 3.825151683850277*^9, 
   3.825401016653699*^9, 3.825407093433999*^9, 3.82540719945823*^9, 
   3.825477854836879*^9, 3.825576521453682*^9, 3.825580217996047*^9, 
   3.825585219597561*^9, 3.8255880995376043`*^9, 3.8256578638857203`*^9, 
   3.825736936162464*^9, 3.825755819113144*^9, 3.825919943590328*^9, 
   3.825923181228194*^9, 3.8259247563050137`*^9, 3.8259258163943644`*^9, 
   3.825930920191496*^9, 3.825931573395191*^9, 3.826007639861092*^9, 
   3.82601716333216*^9, 3.826101895737886*^9, 3.826324174198951*^9, 
   3.826327699912071*^9, 3.8287668269630327`*^9, 3.829114555390923*^9, 
   3.829190326810268*^9, 3.8314434236091747`*^9, 3.831526705691071*^9, 
   3.831786366411707*^9, 3.832237050053629*^9, 3.837238184375359*^9, 
   3.837254079195682*^9, 3.837490216606975*^9, 3.839142846306879*^9, 
   3.840096745082988*^9, 3.840164412689554*^9, 3.8402460788309097`*^9, 
   3.840619582013543*^9, 3.840697581631288*^9, 3.8407885738813047`*^9, 
   3.840850907929318*^9, 3.840858215088942*^9, 3.841111766797536*^9, 
   3.8411314167268744`*^9, 3.841148389979961*^9, 3.841218360667035*^9, 
   3.8413829992174263`*^9, 3.84144926356441*^9, 3.852744178115243*^9, {
   3.854546645497917*^9, 3.854546651086811*^9}, 3.8546314209308357`*^9, 
   3.854733110746031*^9, 3.8547941074205*^9, 3.854875529956913*^9, 
   3.855067033947879*^9, 3.855682499872205*^9, 3.8557454279481297`*^9, 
   3.855757333610238*^9, 3.856359987430942*^9, 3.857818733946394*^9, 
   3.858681410994379*^9, 3.8656048632641153`*^9, 3.8722544309759502`*^9, 
   3.872590712852331*^9, 3.872616640732018*^9, 3.872673088727577*^9, 
   3.873367917216731*^9, 3.875785563958016*^9, 3.876406704162402*^9, {
   3.886775878818709*^9, 3.886775897742247*^9}, 3.886847130026396*^9, 
   3.8868478590734158`*^9, 3.887133367933655*^9, 3.8871908347989283`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"f549ae7a-a54e-44e9-962e-3b4dc9c6352b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]A", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], 
        RowBox[{"hab", "[", 
         RowBox[{"[", 
          RowBox[{"ii", ",", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.825144317319929*^9, 3.825144365547599*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"d029e3a7-d921-4fac-8328-67bd0d059a18"],

Cell[TextData[{
 "Lapse ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["N", "^"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3904f76a-305d-4dea-b6a6-963ecc527ae7"]
}], "Text",
 CellChangeTimes->{{3.8220363084122953`*^9, 3.822036310006879*^9}, {
  3.887133377000968*^9, 
  3.887133384103359*^9}},ExpressionUUID->"7b67006a-8845-4358-adac-\
f5e0f763765d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Nh", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]A", "[", 
      RowBox[{"[", "ii", "]"}], "]"}], 
     RowBox[{"nha", "[", 
      RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"a", "\[Rule]", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.822036299275334*^9, 3.8220363298250427`*^9}, {
   3.822036390485258*^9, 3.822036406951557*^9}, 3.822037717769794*^9, {
   3.8220377668230343`*^9, 3.8220378130741863`*^9}, 3.822037976930736*^9, {
   3.822043127654088*^9, 3.822043175262761*^9}, {3.8221163435603848`*^9, 
   3.8221163599762363`*^9}, {3.8545466676463833`*^9, 3.8545466925946407`*^9}},
 
 CellLabel->"In[97]:=",ExpressionUUID->"0b5f0b24-7e44-4e78-aa63-db669f93410b"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox[
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["r", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}]]]], "Output",
 CellChangeTimes->{{3.822036401680464*^9, 3.822036407459839*^9}, 
   3.822037378066248*^9, 3.822037418608404*^9, 3.8220377185082283`*^9, {
   3.822037769057663*^9, 3.822037813746505*^9}, 3.822037977696988*^9, {
   3.8220431400379*^9, 3.822043175838749*^9}, 3.822110190541999*^9, {
   3.82211634600705*^9, 3.822116360628521*^9}, 3.822394058191649*^9, 
   3.822480274678368*^9, 3.822735582695342*^9, 3.822987840719551*^9, 
   3.823069079808791*^9, 3.823164989412511*^9, 3.823244475389729*^9, 
   3.823260461123312*^9, 3.8233211936360407`*^9, 3.825055938069199*^9, 
   3.825066925289524*^9, 3.825136368261047*^9, 3.825151688907712*^9, 
   3.825401016840177*^9, 3.82540709345462*^9, 3.825407199483541*^9, 
   3.825477855016954*^9, 3.8255765215838737`*^9, 3.8255802321051407`*^9, 
   3.8255852196244917`*^9, 3.825588099724037*^9, 3.825657864038645*^9, 
   3.825736936329254*^9, 3.825755819264842*^9, 3.825919943760315*^9, 
   3.8259231814087667`*^9, 3.825924756467038*^9, 3.82592581656089*^9, 
   3.825930920350388*^9, 3.825931573582262*^9, 3.826007640169835*^9, 
   3.8260171634844437`*^9, 3.826101895789969*^9, 3.826324174369748*^9, 
   3.826327700075769*^9, 3.828766833713834*^9, 3.829114562078191*^9, 
   3.829190332599*^9, 3.831443423815611*^9, 3.8315267058116302`*^9, 
   3.83178636664823*^9, 3.832237050277294*^9, 3.837238184490803*^9, 
   3.837254079375497*^9, 3.8374902169544477`*^9, 3.839142855430191*^9, 
   3.840096745227029*^9, 3.8401644130231657`*^9, 3.8402460790397367`*^9, 
   3.840619582172559*^9, 3.840697581646494*^9, 3.8407885741053677`*^9, 
   3.840850907952805*^9, 3.840858215110057*^9, 3.841111766975857*^9, 
   3.841131416930355*^9, 3.841148390025283*^9, 3.841218360677457*^9, 
   3.8413829992420692`*^9, 3.841449263597311*^9, 3.852744178257923*^9, {
   3.854546668157682*^9, 3.8545466930862703`*^9}, 3.854631420975712*^9, 
   3.854733110809928*^9, 3.854794107468557*^9, 3.8548755299915037`*^9, 
   3.855067033976038*^9, 3.855682499903784*^9, 3.855745427975638*^9, 
   3.855757333666875*^9, 3.8563599874605217`*^9, 3.857818733969137*^9, 
   3.8586814110428534`*^9, 3.865604863301468*^9, 3.872254430999331*^9, 
   3.872590712874799*^9, 3.872616640753416*^9, 3.872673088747231*^9, 
   3.873367917232616*^9, 3.875785563977624*^9, 3.876406704181782*^9, {
   3.8867758788530073`*^9, 3.886775897808316*^9}, 3.8868471300597763`*^9, 
   3.886847859128168*^9, 3.887133389735918*^9, 3.887190834819064*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"d67d2b1c-4bf8-4ede-a0bb-0fa752555885"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox[
   FractionBox["r", 
    RowBox[{
     RowBox[{"2", " ", "M"}], "+", "r"}]]]]], "Output",
 CellChangeTimes->{{3.822036401680464*^9, 3.822036407459839*^9}, 
   3.822037378066248*^9, 3.822037418608404*^9, 3.8220377185082283`*^9, {
   3.822037769057663*^9, 3.822037813746505*^9}, 3.822037977696988*^9, {
   3.8220431400379*^9, 3.822043175838749*^9}, 3.822110190541999*^9, {
   3.82211634600705*^9, 3.822116360628521*^9}, 3.822394058191649*^9, 
   3.822480274678368*^9, 3.822735582695342*^9, 3.822987840719551*^9, 
   3.823069079808791*^9, 3.823164989412511*^9, 3.823244475389729*^9, 
   3.823260461123312*^9, 3.8233211936360407`*^9, 3.825055938069199*^9, 
   3.825066925289524*^9, 3.825136368261047*^9, 3.825151688907712*^9, 
   3.825401016840177*^9, 3.82540709345462*^9, 3.825407199483541*^9, 
   3.825477855016954*^9, 3.8255765215838737`*^9, 3.8255802321051407`*^9, 
   3.8255852196244917`*^9, 3.825588099724037*^9, 3.825657864038645*^9, 
   3.825736936329254*^9, 3.825755819264842*^9, 3.825919943760315*^9, 
   3.8259231814087667`*^9, 3.825924756467038*^9, 3.82592581656089*^9, 
   3.825930920350388*^9, 3.825931573582262*^9, 3.826007640169835*^9, 
   3.8260171634844437`*^9, 3.826101895789969*^9, 3.826324174369748*^9, 
   3.826327700075769*^9, 3.828766833713834*^9, 3.829114562078191*^9, 
   3.829190332599*^9, 3.831443423815611*^9, 3.8315267058116302`*^9, 
   3.83178636664823*^9, 3.832237050277294*^9, 3.837238184490803*^9, 
   3.837254079375497*^9, 3.8374902169544477`*^9, 3.839142855430191*^9, 
   3.840096745227029*^9, 3.8401644130231657`*^9, 3.8402460790397367`*^9, 
   3.840619582172559*^9, 3.840697581646494*^9, 3.8407885741053677`*^9, 
   3.840850907952805*^9, 3.840858215110057*^9, 3.841111766975857*^9, 
   3.841131416930355*^9, 3.841148390025283*^9, 3.841218360677457*^9, 
   3.8413829992420692`*^9, 3.841449263597311*^9, 3.852744178257923*^9, {
   3.854546668157682*^9, 3.8545466930862703`*^9}, 3.854631420975712*^9, 
   3.854733110809928*^9, 3.854794107468557*^9, 3.8548755299915037`*^9, 
   3.855067033976038*^9, 3.855682499903784*^9, 3.855745427975638*^9, 
   3.855757333666875*^9, 3.8563599874605217`*^9, 3.857818733969137*^9, 
   3.8586814110428534`*^9, 3.865604863301468*^9, 3.872254430999331*^9, 
   3.872590712874799*^9, 3.872616640753416*^9, 3.872673088747231*^9, 
   3.873367917232616*^9, 3.875785563977624*^9, 3.876406704181782*^9, {
   3.8867758788530073`*^9, 3.886775897808316*^9}, 3.8868471300597763`*^9, 
   3.886847859128168*^9, 3.887133389735918*^9, 3.887190834820422*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"3dcb2893-78e4-4e75-9839-268a9396571c"]
}, Open  ]],

Cell[TextData[{
 "Shift ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["N", "^"], "a"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0516f36c-ab6e-410f-a515-3818f3a1a263"]
}], "Text",
 CellChangeTimes->{{3.822036879885693*^9, 3.822036882495368*^9}, {
  3.887133396495906*^9, 
  3.887133404281353*^9}},ExpressionUUID->"11c840b0-75fd-483e-8e4b-\
63b295d5f97a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NhA", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Pi]Ab", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
       RowBox[{"\[Rho]A", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Nha", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]hab", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
        RowBox[{"NhA", "[", 
         RowBox[{"[", 
          RowBox[{"ii", "+", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8220368867302113`*^9, 3.822036961540409*^9}, 
   3.822037002677767*^9, {3.8220380496619577`*^9, 3.822038139187348*^9}, {
   3.8220432433219767`*^9, 3.822043308869157*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"ee9fea9b-86d7-4db6-a7e1-a30db09f112f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "+", 
           RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.822038098451262*^9, 3.8220381429533367`*^9}, {
   3.8220432820637007`*^9, 3.822043309456214*^9}, 3.8221101906795883`*^9, 
   3.822394058315755*^9, 3.822480274806876*^9, 3.822735582703643*^9, 
   3.822987840845181*^9, 3.823069079932029*^9, 3.823164989479167*^9, 
   3.82324447546066*^9, 3.8232604611952543`*^9, 3.8233211937587023`*^9, 
   3.825055955685157*^9, 3.825066936359941*^9, 3.825136373619009*^9, 
   3.82515169277137*^9, 3.8254010169702597`*^9, 3.8254070934730453`*^9, 
   3.825407199506068*^9, 3.825477855146069*^9, 3.825576521721909*^9, 
   3.825580258969372*^9, 3.825585219649303*^9, 3.825588099852161*^9, 
   3.825657864162081*^9, 3.825736936440763*^9, 3.8257558194149923`*^9, 
   3.8259199438655863`*^9, 3.825923181530839*^9, 3.825924756575447*^9, 
   3.825925816667839*^9, 3.825930920444346*^9, 3.825931573632128*^9, 
   3.826007640377149*^9, 3.826007722425071*^9, 3.826017163599909*^9, 
   3.826101895841002*^9, 3.826324174473297*^9, 3.826327700173814*^9, 
   3.8287668876363077`*^9, 3.829114571071457*^9, 3.829190336494419*^9, 
   3.831443423960808*^9, 3.831526705881123*^9, 3.831786366773471*^9, 
   3.832237050356517*^9, 3.837238184553501*^9, 3.837254079498814*^9, 
   3.837490217134417*^9, 3.839142923352167*^9, 3.840096745329753*^9, 
   3.8401644132334003`*^9, 3.840246079255495*^9, 3.8406195822980843`*^9, 
   3.8406975816594677`*^9, 3.840788574208548*^9, 3.8408509079721127`*^9, 
   3.840858215131624*^9, 3.841111767098374*^9, 3.841131417049719*^9, 
   3.8411483900524282`*^9, 3.8412183606862907`*^9, 3.841382999267115*^9, 
   3.84144926362705*^9, 3.852744178355729*^9, 3.854546707269566*^9, 
   3.8546314210163393`*^9, 3.854733110872283*^9, 3.8547941075168943`*^9, 
   3.8548755300203238`*^9, 3.855067034002884*^9, 3.855682499936928*^9, 
   3.85574542799864*^9, 3.855757333725431*^9, 3.8563599874779463`*^9, 
   3.857818733983837*^9, 3.858681411085136*^9, 3.86560486333959*^9, 
   3.872254431018696*^9, 3.87259071290884*^9, 3.872616640773643*^9, 
   3.8726730887676983`*^9, 3.873367917249153*^9, 3.875785563996883*^9, 
   3.8764067042024508`*^9, {3.886775878876333*^9, 3.886775897836484*^9}, 
   3.8868471300781116`*^9, 3.8868478591644583`*^9, 3.887133412396186*^9, 
   3.887190834836091*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"a88953f8-bd20-4741-a936-92a431ce51a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "a", " ", "M", " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["r", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.822038098451262*^9, 3.8220381429533367`*^9}, {
   3.8220432820637007`*^9, 3.822043309456214*^9}, 3.8221101906795883`*^9, 
   3.822394058315755*^9, 3.822480274806876*^9, 3.822735582703643*^9, 
   3.822987840845181*^9, 3.823069079932029*^9, 3.823164989479167*^9, 
   3.82324447546066*^9, 3.8232604611952543`*^9, 3.8233211937587023`*^9, 
   3.825055955685157*^9, 3.825066936359941*^9, 3.825136373619009*^9, 
   3.82515169277137*^9, 3.8254010169702597`*^9, 3.8254070934730453`*^9, 
   3.825407199506068*^9, 3.825477855146069*^9, 3.825576521721909*^9, 
   3.825580258969372*^9, 3.825585219649303*^9, 3.825588099852161*^9, 
   3.825657864162081*^9, 3.825736936440763*^9, 3.8257558194149923`*^9, 
   3.8259199438655863`*^9, 3.825923181530839*^9, 3.825924756575447*^9, 
   3.825925816667839*^9, 3.825930920444346*^9, 3.825931573632128*^9, 
   3.826007640377149*^9, 3.826007722425071*^9, 3.826017163599909*^9, 
   3.826101895841002*^9, 3.826324174473297*^9, 3.826327700173814*^9, 
   3.8287668876363077`*^9, 3.829114571071457*^9, 3.829190336494419*^9, 
   3.831443423960808*^9, 3.831526705881123*^9, 3.831786366773471*^9, 
   3.832237050356517*^9, 3.837238184553501*^9, 3.837254079498814*^9, 
   3.837490217134417*^9, 3.839142923352167*^9, 3.840096745329753*^9, 
   3.8401644132334003`*^9, 3.840246079255495*^9, 3.8406195822980843`*^9, 
   3.8406975816594677`*^9, 3.840788574208548*^9, 3.8408509079721127`*^9, 
   3.840858215131624*^9, 3.841111767098374*^9, 3.841131417049719*^9, 
   3.8411483900524282`*^9, 3.8412183606862907`*^9, 3.841382999267115*^9, 
   3.84144926362705*^9, 3.852744178355729*^9, 3.854546707269566*^9, 
   3.8546314210163393`*^9, 3.854733110872283*^9, 3.8547941075168943`*^9, 
   3.8548755300203238`*^9, 3.855067034002884*^9, 3.855682499936928*^9, 
   3.85574542799864*^9, 3.855757333725431*^9, 3.8563599874779463`*^9, 
   3.857818733983837*^9, 3.858681411085136*^9, 3.86560486333959*^9, 
   3.872254431018696*^9, 3.87259071290884*^9, 3.872616640773643*^9, 
   3.8726730887676983`*^9, 3.873367917249153*^9, 3.875785563996883*^9, 
   3.8764067042024508`*^9, {3.886775878876333*^9, 3.886775897836484*^9}, 
   3.8868471300781116`*^9, 3.8868478591644583`*^9, 3.887133412396186*^9, 
   3.887190834837574*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"5c92a613-a649-4bb3-8c4c-717ae1de6e8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CHECK", "==", 
  RowBox[{
   RowBox[{"Nh", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"nhA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"r", ",", 
         RowBox[{"yA", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "-", 
   "1"}]}]], "Input",
 CellChangeTimes->{{3.839142933202244*^9, 3.8391429992982693`*^9}, {
  3.854546779251103*^9, 3.854546779497099*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"73fbdce6-693a-473a-af47-e92c3e9e4b5e"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.8391429637224197`*^9, 3.8391430000684013`*^9}, 
   3.840096745432025*^9, 3.8401644134422083`*^9, 3.840246079400628*^9, 
   3.8406195824026012`*^9, 3.840697581672247*^9, 3.840788574289172*^9, 
   3.8408509079909067`*^9, 3.840858215139083*^9, 3.841111767247526*^9, 
   3.841131417182108*^9, 3.841148390079245*^9, 3.841218360697372*^9, 
   3.841382999271707*^9, 3.84144926363577*^9, 3.85274417845967*^9, {
   3.8545467747932158`*^9, 3.854546779851047*^9}, 3.854631421097373*^9, 
   3.854733110995626*^9, 3.854794107591878*^9, 3.854875530082848*^9, 
   3.8550670340542803`*^9, 3.8556824999867783`*^9, 3.855745428048483*^9, 
   3.855757333854128*^9, 3.856359987506659*^9, 3.85781873401029*^9, 
   3.8586814111495657`*^9, 3.8656048634080477`*^9, 3.87225443106385*^9, 
   3.872590712948349*^9, 3.872616640810738*^9, 3.872673088803046*^9, 
   3.873367917279331*^9, 3.875785564025816*^9, 3.87640670424024*^9, {
   3.8867758789460983`*^9, 3.8867758978990393`*^9}, 3.8868471301163797`*^9, 
   3.886847859215604*^9, 3.887133436722905*^9, 3.887190834855349*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"7f29f10d-7bc6-4e27-a311-9af4f4a3320f"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Rho]", "a"], "=", 
   RowBox[{
    RowBox[{
     OverscriptBox["N", "^"], " ", 
     SuperscriptBox[
      OverscriptBox["n", "^"], "a"]}], "+", 
    SuperscriptBox[
     OverscriptBox["N", "^"], "a"]}]}], 
  TraditionalForm]],ExpressionUUID->"d2ea9bbe-85e7-44b1-9a2b-a314cdb030da"]], \
"Text",
 CellChangeTimes->{{3.822037847628833*^9, 3.82203786471316*^9}, {
  3.822037984841467*^9, 3.822037984841589*^9}, {3.822043329761559*^9, 
  3.8220433831630487`*^9}},ExpressionUUID->"b70b7f9c-1d14-4008-aabd-\
340c2cd5fb26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Rho]A", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "-", 
       RowBox[{"Nh", " ", 
        RowBox[{"nhA", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "-", 
       RowBox[{"NhA", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.822037014648828*^9, 3.8220370924141893`*^9}, {
  3.822037304179328*^9, 3.8220373185646477`*^9}, {3.822037670617125*^9, 
  3.822037705518214*^9}, {3.822037816912919*^9, 3.822037830476207*^9}, {
  3.822037980518157*^9, 3.8220379814514637`*^9}, {3.82204335735828*^9, 
  3.8220433783850718`*^9}, {3.825136402074007*^9, 3.825136409093894*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"86d0b619-867d-4a37-b5d7-2d39b98e3c0c"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", 
    TagBox[GridBox[{
       {"0"},
       {"0"},
       {"0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     Column], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{{3.822037058266699*^9, 3.82203709302669*^9}, {
   3.822037306055339*^9, 3.8220373191437197`*^9}, 3.822037387260508*^9, {
   3.822037707367281*^9, 3.8220377306540537`*^9}, {3.8220377723831673`*^9, 
   3.8220378310346537`*^9}, 3.82203798704154*^9, {3.822043371811098*^9, 
   3.822043378966463*^9}, 3.822110190755384*^9, 3.8223940583988857`*^9, 
   3.822480274906886*^9, 3.822735582716629*^9, 3.8229878409348297`*^9, 
   3.823069080055662*^9, 3.823164989554392*^9, 3.82324447552507*^9, 
   3.8232604612843027`*^9, 3.823321193849586*^9, 3.825055971546164*^9, 
   3.825066945113307*^9, 3.825136377055743*^9, 3.825136409743909*^9, 
   3.825151696512415*^9, 3.825401017060824*^9, 3.8254070934926662`*^9, 
   3.825407199528555*^9, 3.825477855265026*^9, 3.825576521797286*^9, 
   3.825580265851213*^9, 3.8255852196862917`*^9, 3.825588100009919*^9, 
   3.825657864237485*^9, 3.825736936561911*^9, 3.8257558194533453`*^9, 
   3.825919943971637*^9, 3.8259231816511507`*^9, 3.825924756679851*^9, 
   3.825925816771257*^9, 3.825930920542704*^9, 3.825931573730042*^9, 
   3.826007640547296*^9, 3.826007725974585*^9, 3.8260171637023*^9, 
   3.826101895894765*^9, 3.826324174572508*^9, 3.8263277002723417`*^9, 
   3.828766892229374*^9, 3.829114581960017*^9, 3.8291903394378843`*^9, 
   3.831443424224292*^9, 3.8315267059582*^9, 3.831786367043832*^9, 
   3.832237050492712*^9, 3.837238184616756*^9, 3.837254079609344*^9, 
   3.837490217285213*^9, 3.8391430072997313`*^9, 3.840096745543886*^9, 
   3.8401644135650587`*^9, 3.84024607949197*^9, 3.840619582584551*^9, 
   3.84069758168538*^9, 3.8407885743672667`*^9, 3.840850908010571*^9, 
   3.840858215157071*^9, 3.841111767366824*^9, 3.841131417317102*^9, 
   3.841148390104039*^9, 3.841218360705205*^9, 3.8413829992941227`*^9, 
   3.8414492636615677`*^9, 3.852744178558485*^9, 3.854546785142357*^9, 
   3.854631421184205*^9, 3.8547331110986423`*^9, 3.85479410766861*^9, 
   3.854875530157016*^9, 3.855067034097855*^9, 3.8556825000297823`*^9, 
   3.855745428090488*^9, 3.8557573339192457`*^9, 3.856359987553495*^9, 
   3.857818734053344*^9, 3.85868141119903*^9, 3.865604863452183*^9, 
   3.872254431103156*^9, 3.872590712989689*^9, 3.872616640847793*^9, 
   3.872673088840673*^9, 3.873367917315133*^9, 3.875785564060032*^9, 
   3.8764067042768803`*^9, {3.8867758790170727`*^9, 3.886775897929591*^9}, 
   3.886847130187406*^9, 3.886847859254107*^9, 3.887133441853229*^9, 
   3.8871908349326553`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"13f6eda6-61aa-4d77-a867-df0b3c66d1b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CHECK", "==", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"hAB", "-", 
     RowBox[{"(", 
      RowBox[{"\[Pi]AB", "+", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Nh", 
           RowBox[{"-", "2"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]A", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"NhA", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]A", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "-", 
            RowBox[{"NhA", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ")"}]}], "]"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.825136421273079*^9, 3.825136532356996*^9}, {
   3.825136589827828*^9, 3.825136706219995*^9}, 3.854546795781255*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"e1f69110-c412-4bd6-a182-c7dab13817c4"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0"},
      {"0", "0", "0"},
      {"0", "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.825136533078068*^9, {3.825136592019068*^9, 3.825136635541388*^9}, {
   3.825136682516069*^9, 3.8251367073631372`*^9}, 3.8251517000283337`*^9, 
   3.82540101720665*^9, 3.8254070935501738`*^9, 3.825407199587049*^9, 
   3.825477855415139*^9, 3.8255765219473763`*^9, 3.825580271952582*^9, 
   3.825585219732033*^9, 3.8255881001818132`*^9, 3.825657864390349*^9, 
   3.825736936738454*^9, 3.825755819638761*^9, 3.825919944161354*^9, 
   3.825923182146285*^9, 3.825924756862102*^9, 3.825925816951787*^9, 
   3.825930920711224*^9, 3.82593157388863*^9, 3.826007640798271*^9, 
   3.8260077398367367`*^9, 3.826017163875009*^9, 3.826101896032013*^9, 
   3.826324174751337*^9, 3.826327700434902*^9, 3.828766896057776*^9, 
   3.829114586527295*^9, 3.829190342377878*^9, 3.831443424443823*^9, 
   3.831526706122295*^9, 3.83178636721826*^9, 3.832237050707694*^9, 
   3.837238184826578*^9, 3.837254079807664*^9, 3.837490217561441*^9, 
   3.839143010785016*^9, 3.840096745706163*^9, 3.84016441385847*^9, 
   3.840246079812258*^9, 3.840619582722301*^9, 3.840697581739336*^9, 
   3.840788574535994*^9, 3.840850908133017*^9, 3.8408582152414417`*^9, 
   3.8411117677340717`*^9, 3.841131417519328*^9, 3.841148390191469*^9, 
   3.841218360762474*^9, 3.841382999362056*^9, 3.841449263776999*^9, 
   3.852744179265863*^9, 3.854546796435204*^9, 3.854631421366473*^9, 
   3.854733111310841*^9, 3.854794107843343*^9, 3.854875530331406*^9, 
   3.855067034183877*^9, 3.85568250011837*^9, 3.855745428180475*^9, 
   3.8557573340106983`*^9, 3.856359987644423*^9, 3.8578187341434937`*^9, 
   3.8586814112843657`*^9, 3.86560486354081*^9, 3.8722544311838617`*^9, 
   3.872590713070178*^9, 3.8726166409291897`*^9, 3.8726730889275913`*^9, 
   3.87336791739566*^9, 3.8757855641391573`*^9, 3.8764067043637533`*^9, {
   3.886775879107562*^9, 3.886775897955035*^9}, 3.886847130257896*^9, 
   3.886847859332719*^9, 3.887133447272601*^9, 3.887190835007497*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"011dc9be-cdd2-4994-b143-2dcc010bd0f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CHECK", "==", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"hab", "-", 
     RowBox[{"(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Nh", "2"], "+", " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]hAB", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"Nha", "[", 
               RowBox[{"[", "i", "]"}], "]"}], 
              RowBox[{"Nha", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"Nha", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Nha", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Nha", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
          RowBox[{"\[Gamma]hab", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Nha", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
          RowBox[{"\[Gamma]hab", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ")"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8260079740535707`*^9, 3.826007975722732*^9}, {
  3.826008108937825*^9, 3.82600811280488*^9}, {3.82600817159724*^9, 
  3.8260081840068502`*^9}, {3.826008423262063*^9, 3.826008451042117*^9}, {
  3.826008632810486*^9, 3.826008752812015*^9}, {3.826008799720673*^9, 
  3.826008818851595*^9}, {3.826008876310463*^9, 3.8260089809188004`*^9}, {
  3.826009218503251*^9, 3.826009247656299*^9}, {3.8260093010201683`*^9, 
  3.826009390650145*^9}, {3.826009432885407*^9, 3.8260094597037067`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"c65f69ac-f758-45f4-ac28-004b645128ca"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0"},
      {"0", "0", "0"},
      {"0", "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.8260081170141773`*^9, 3.826008187890305*^9, 3.8260084523980217`*^9, 
   3.826008754487859*^9, {3.826008805369526*^9, 3.826008815258197*^9}, {
   3.826008877567658*^9, 3.826008906239258*^9}, {3.8260089408831663`*^9, 
   3.826008981799114*^9}, {3.8260092196232862`*^9, 3.826009249187756*^9}, {
   3.826009331088146*^9, 3.826009373137417*^9}, {3.826009453980014*^9, 
   3.8260094607099657`*^9}, 3.826017164127211*^9, 3.826101896175284*^9, 
   3.826324175094706*^9, 3.826327700776513*^9, 3.8287669180775633`*^9, 
   3.829114595588996*^9, 3.829190349769293*^9, 3.831443424754569*^9, 
   3.8315267062887983`*^9, 3.831786367446347*^9, 3.8322370510729227`*^9, 
   3.837238184905839*^9, 3.837254080128285*^9, 3.837490217793232*^9, 
   3.839143020450665*^9, 3.8400967459700193`*^9, 3.840164414210148*^9, 
   3.840246080142706*^9, 3.840619582994952*^9, 3.840697581764922*^9, 
   3.840788574746879*^9, 3.840850908176443*^9, 3.8408582152932377`*^9, 
   3.841111767968918*^9, 3.84113141782568*^9, 3.8411483902544727`*^9, 
   3.8412183607997713`*^9, 3.8413829993999767`*^9, 3.8414492638456697`*^9, 
   3.852744179554431*^9, 3.854546812433124*^9, 3.854631421980302*^9, 
   3.854733112034678*^9, 3.8547941085175543`*^9, 3.8548755309225607`*^9, 
   3.855067034470983*^9, 3.855682500445211*^9, 3.855745428461793*^9, 
   3.8557573343934517`*^9, 3.856359987950761*^9, 3.857818734439746*^9, 
   3.858681411560129*^9, 3.865604863827282*^9, 3.872254431464882*^9, 
   3.872590713356724*^9, 3.872616641215106*^9, 3.872673089221012*^9, 
   3.8733679176709414`*^9, 3.8757855644217167`*^9, 3.876406704651539*^9, {
   3.886775879286811*^9, 3.886775898017105*^9}, 3.88684713051053*^9, 
   3.886847859592063*^9, 3.8871334609540997`*^9, 3.887190835131954*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"a70eed88-8a3f-432b-9233-419690c7cdeb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Secondary extrinsic curvature", "Subchapter",
 CellChangeTimes->{{3.822037895856374*^9, 3.822037902371941*^9}, {
  3.822043536028409*^9, 
  3.822043539450532*^9}},ExpressionUUID->"ff56aa23-2b84-497f-b15c-\
983de148d189"],

Cell[TextData[{
 "In order to compute exterior curvature we need the connection compatible \
with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Gamma]", "^"], "ab"], TraditionalForm]],ExpressionUUID->
  "d0c46699-c9a7-4d76-8781-f9118a437dbc"],
 ". The coordinates on S are ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"\[CurlyTheta]", ",", "\[CurlyPhi]"}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c8f59947-12b9-4021-9f75-be5759fe0f09"]
}], "Text",
 CellChangeTimes->{{3.822038164846223*^9, 3.8220382074300337`*^9}, {
  3.8220435491696873`*^9, 3.822043562926589*^9}, {3.887133498295046*^9, 
  3.88713350479953*^9}},ExpressionUUID->"dce452ba-3bce-42bd-b82c-\
5ab90b0e833d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zA", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"yA", "[", 
     RowBox[{"[", 
      RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220382113219147`*^9, 3.822038240946295*^9}, {
  3.822043567503448*^9, 3.8220435741261063`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"403ac1e4-85d6-4f51-9a3e-1e28b4da1f01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[CurlyTheta]", ",", "\[CurlyPhi]"}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0v0vFAAYwPFzsmqkly3T2HVORa1ZcatWeXlk1GmGlqYMXbmuyOXlLFwc
y+HcRSpX3hvJ2izKnXN5aa3GGL1sce5o1I5pT3XRmeus9dwP333+ga8XXxSb
4sBgMOIpBjey3pKLoM+cObRKhkQZ+t3zEG43R8e3kPetyZljJGfzpAcvHyF4
aefJd2SZzmkZyRdS9ZCHBKHVmqkKJcONHSk8UpsdtElI6rWBrJ5ChEvpg4ov
5Kxp/bSJjBL5qZKkCGv+3Xf45GyTpc6uvs/iUULWdYSeUpM5g0XePWS1V15Z
L3lgocKsI1OH3BxmSImY3eBYhPB9663PLiRLusWaQNZf+KRMJCW7n8YmkY/Z
+ybtyt04Z/mknjvcZldSyxktJQM0Ppoycs/70gwFGTrm9FFNFvDn4znFCCNL
ddt2kQ+Nhz1HZQiCcc+Z7FKED+oUwyNSLvVcM1UguJyPbHNVILQzzSIlORUt
KLyqROg0scTLNQgv15yO2MgRl5CSdBWCzDGu6kEtgtA9LPBKPQKzYCSijFwN
cPbtJHOyvpUKGhDEBm2DgmR9NTr3kmF+svxJUvN70cVILmqYxrhGBHZPUFYy
GWEa7hOSxw07FuSkfh55RvK01fbERv7bKx6QdSMcPNFkW+lBuGF+HczWIvC6
mAsx5MS56uci0hyTmKEiORC9/IdkyCtveukQfG2V/iFkVfk4M5y8xi0MT3uF
IJ0YV3IHEBIEWcNTg/TBhrUk1zH6ovXXsf4phI3X94suGhBamn3c08maNz7t
5eRfb82PaSNCl1WZmjuLoCvermmfQ1j3tmJJZEGIbTxzr5q8O5fz0672mULI
WkFIs14WHCX/A7rdhP4=
  "],
 CellLabel->
  "Out[105]=",ExpressionUUID->"35a7164a-1a28-47d5-a3bd-7bea6620ad5c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Gamma]habC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]hAB", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "ii"}], "]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Gamma]hab", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "ii"}], "]"}], "]"}], ",", 
              RowBox[{"zA", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Gamma]hab", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "ii"}], "]"}], "]"}], ",", 
              RowBox[{"zA", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Gamma]hab", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "i"}], "]"}], "]"}], ",", 
              RowBox[{"zA", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Gamma]hAbc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]hAB", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Gamma]hab", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "ii"}], "]"}], "]"}], ",", 
              RowBox[{"zA", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Gamma]hab", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "ii"}], "]"}], "]"}], ",", 
              RowBox[{"zA", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Gamma]hab", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"zA", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8220382850931063`*^9, 3.822038396477563*^9}, {
  3.822038983813464*^9, 3.82203898558072*^9}, {3.822043582085367*^9, 
  3.8220436264888163`*^9}, {3.8251367895495253`*^9, 3.825136854749008*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"721a8516-9508-48e0-947e-8ae2bfe888a3"],

Cell[CellGroupData[{

Cell["Computing extrinsic curvature method 1", "Section",
 CellChangeTimes->{{3.822038428517108*^9, 3.822038442061244*^9}, {
  3.825136907555958*^9, 3.825136911656952*^9}, {3.8871335189776583`*^9, 
  3.887133520603299*^9}},ExpressionUUID->"1c079031-01ef-438f-8184-\
bdb11ee6ddf5"],

Cell[TextData[{
 "First we use the formula\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "^"], "ab"], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       SuperscriptBox[
        OverscriptBox["\[Gamma]", "^"], "e"], "a"], "  ", 
      SubscriptBox[
       SuperscriptBox[
        OverscriptBox["\[Gamma]", "^"], "f"], "b"], " ", 
      SubscriptBox["D", "e"], " ", 
      SubscriptBox[
       OverscriptBox["n", "^"], "f"]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       OverscriptBox["N", "^"], "  ", 
       SubscriptBox[
        SuperscriptBox[
         OverscriptBox["\[Gamma]", "^"], "e"], "a"], "  ", 
       RowBox[{
        SubscriptBox[
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "^"], "f"], "b"], " ", "[", " ", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "e"], " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", "f"], "\[Rho]"}]}], "-", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["\[CapitalGamma]h", "c"], "ef"], " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", "c"], "\[Rho]"}]}]}], "]"}]}], "=", 
      RowBox[{
       RowBox[{"-", " ", 
        OverscriptBox["N", "^"]}], " ", 
       SubscriptBox[
        SuperscriptBox["\[CapitalGamma]h", "\[Rho]"], "ab"], " "}]}]}]}], 
   TraditionalForm]],
  TextAlignment->Center,ExpressionUUID->"761038f1-5bec-4825-a18c-097f5ecd65f1"]
}], "Text",
 CellChangeTimes->{{3.822038450895755*^9, 3.8220384696584597`*^9}, {
  3.822043726640583*^9, 3.822043819638489*^9}, {3.8220461464712667`*^9, 
  3.822046150496339*^9}, {3.822050721869884*^9, 
  3.822050723572007*^9}},ExpressionUUID->"37c05643-549f-481a-a72f-\
0c61f7fd2bfd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Khab", "=", 
   RowBox[{
    RowBox[{"-", "Nh"}], " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[CapitalGamma]hAbc", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", "%", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", "%", "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"%", "/.", 
    RowBox[{"a", "\[Rule]", "0"}]}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8220385104204473`*^9, 3.822038562549118*^9}, {
   3.8220436407580338`*^9, 3.822043713372761*^9}, {3.822044287823175*^9, 
   3.822044326550713*^9}, 3.822046154787178*^9, {3.8545469238115673`*^9, 
   3.854546944253078*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"1f2d675d-c9a7-4def-b6a1-4bc9ca71993d"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "3"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]],
          "+", 
         FractionBox[
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
            ")"}]}], 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}], 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
             ")"}]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
             ")"}]}], 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}]]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"32", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "3"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}],
               " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
               ")"}]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
               ")"}]}], 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}]]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"32", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "3"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}],
               " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
               ")"}]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
               ")"}]}], 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}]]}]]}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "+", 
              RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "4"], " ", "M"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "4"], " ", "r"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "M", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["r", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["r", "5"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{"M", "+", 
                 RowBox[{"2", " ", "r"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"M", "-", "r"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}]]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.822038565292227*^9, {3.822043662386879*^9, 3.822043714143921*^9}, 
   3.822044021715049*^9, 3.8220441806078*^9, {3.822044313596601*^9, 
   3.822044327618477*^9}, 3.82204480146952*^9, 3.822046158799313*^9, 
   3.822110192057158*^9, 3.8223940598462667`*^9, 3.822480276352511*^9, 
   3.82273558376674*^9, 3.8229878421773376`*^9, 3.8230690815645742`*^9, 
   3.8231649910262403`*^9, 3.823244476847245*^9, 3.82326046268679*^9, 
   3.823321195254197*^9, 3.8250560109128723`*^9, 3.825136876571086*^9, 
   3.825151713577276*^9, 3.825401018693289*^9, 3.82540709464799*^9, 
   3.825407200759882*^9, 3.8254778569852467`*^9, 3.825576523255782*^9, 
   3.825580371872328*^9, 3.825585220815783*^9, 3.825588101641891*^9, 
   3.825657866265375*^9, 3.8257369382949953`*^9, 3.825755821536618*^9, 
   3.82591994622435*^9, 3.8259231844406433`*^9, 3.8259247589114*^9, 
   3.825925819079705*^9, 3.825930922792593*^9, 3.825931575956151*^9, 
   3.826007641907898*^9, 3.826009554569111*^9, 3.826017166197866*^9, 
   3.8261018978008947`*^9, 3.826324177185586*^9, 3.826327702860941*^9, 
   3.8287669570594883`*^9, 3.829114610069228*^9, 3.829190361895609*^9, 
   3.831443426125152*^9, 3.831526707566777*^9, 3.831786368616775*^9, 
   3.832237052396327*^9, 3.837238186282186*^9, 3.8372540813321667`*^9, 
   3.837490220204661*^9, 3.839143052727241*^9, 3.840096747621285*^9, 
   3.840164416415956*^9, 3.840246082375955*^9, 3.840619584337678*^9, 
   3.840697582804887*^9, 3.840788576185418*^9, 3.840850909863557*^9, 
   3.8408582164868317`*^9, 3.84111177018388*^9, 3.8411314191130238`*^9, 
   3.841148391792183*^9, 3.8412183618320227`*^9, 3.841383000490315*^9, 
   3.8414492653966093`*^9, 3.852744190521578*^9, {3.854546926840169*^9, 
   3.854546944969467*^9}, 3.854631424514657*^9, 3.854733114746942*^9, 
   3.854794111086155*^9, 3.854875533312558*^9, 3.855067035537631*^9, 
   3.855682501538519*^9, 3.85574542956363*^9, 3.8557573356445*^9, 
   3.856359989106748*^9, 3.857818735493902*^9, 3.85868141264639*^9, 
   3.865604864928955*^9, 3.8722544325151987`*^9, 3.872590714407064*^9, 
   3.8726166422892733`*^9, 3.872673090292305*^9, 3.873367918704712*^9, 
   3.87578556548626*^9, 3.876406705720373*^9, 3.886847131579772*^9, 
   3.8868478607092*^9, 3.887133529173695*^9, 3.887190836126988*^9},
 CellLabel->
  "Out[110]//MatrixForm=",ExpressionUUID->"09548cf4-de2b-4acd-b066-\
bd521bb173d7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"r", " ", 
       SqrtBox[
        FractionBox["r", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "+", "r"}]]]}], "0"},
     {"0", 
      RowBox[{"r", " ", 
       SqrtBox[
        FractionBox["r", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "+", "r"}]]], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.822038565292227*^9, {3.822043662386879*^9, 3.822043714143921*^9}, 
   3.822044021715049*^9, 3.8220441806078*^9, {3.822044313596601*^9, 
   3.822044327618477*^9}, 3.82204480146952*^9, 3.822046158799313*^9, 
   3.822110192057158*^9, 3.8223940598462667`*^9, 3.822480276352511*^9, 
   3.82273558376674*^9, 3.8229878421773376`*^9, 3.8230690815645742`*^9, 
   3.8231649910262403`*^9, 3.823244476847245*^9, 3.82326046268679*^9, 
   3.823321195254197*^9, 3.8250560109128723`*^9, 3.825136876571086*^9, 
   3.825151713577276*^9, 3.825401018693289*^9, 3.82540709464799*^9, 
   3.825407200759882*^9, 3.8254778569852467`*^9, 3.825576523255782*^9, 
   3.825580371872328*^9, 3.825585220815783*^9, 3.825588101641891*^9, 
   3.825657866265375*^9, 3.8257369382949953`*^9, 3.825755821536618*^9, 
   3.82591994622435*^9, 3.8259231844406433`*^9, 3.8259247589114*^9, 
   3.825925819079705*^9, 3.825930922792593*^9, 3.825931575956151*^9, 
   3.826007641907898*^9, 3.826009554569111*^9, 3.826017166197866*^9, 
   3.8261018978008947`*^9, 3.826324177185586*^9, 3.826327702860941*^9, 
   3.8287669570594883`*^9, 3.829114610069228*^9, 3.829190361895609*^9, 
   3.831443426125152*^9, 3.831526707566777*^9, 3.831786368616775*^9, 
   3.832237052396327*^9, 3.837238186282186*^9, 3.8372540813321667`*^9, 
   3.837490220204661*^9, 3.839143052727241*^9, 3.840096747621285*^9, 
   3.840164416415956*^9, 3.840246082375955*^9, 3.840619584337678*^9, 
   3.840697582804887*^9, 3.840788576185418*^9, 3.840850909863557*^9, 
   3.8408582164868317`*^9, 3.84111177018388*^9, 3.8411314191130238`*^9, 
   3.841148391792183*^9, 3.8412183618320227`*^9, 3.841383000490315*^9, 
   3.8414492653966093`*^9, 3.852744190521578*^9, {3.854546926840169*^9, 
   3.854546944969467*^9}, 3.854631424514657*^9, 3.854733114746942*^9, 
   3.854794111086155*^9, 3.854875533312558*^9, 3.855067035537631*^9, 
   3.855682501538519*^9, 3.85574542956363*^9, 3.8557573356445*^9, 
   3.856359989106748*^9, 3.857818735493902*^9, 3.85868141264639*^9, 
   3.865604864928955*^9, 3.8722544325151987`*^9, 3.872590714407064*^9, 
   3.8726166422892733`*^9, 3.872673090292305*^9, 3.873367918704712*^9, 
   3.87578556548626*^9, 3.876406705720373*^9, 3.886847131579772*^9, 
   3.8868478607092*^9, 3.887133529173695*^9, 3.8871908361372547`*^9},
 CellLabel->
  "Out[111]//MatrixForm=",ExpressionUUID->"7a8c46d6-e070-44c7-b51e-\
523692afc1aa"]
}, Open  ]],

Cell[TextData[{
 "Its trace ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["K", "^"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3ab50d20-aa5d-4861-afad-036404c22107"],
 " is"
}], "Text",
 CellChangeTimes->{{3.822050738111803*^9, 3.822050742678194*^9}, {
  3.8871335468676157`*^9, 
  3.887133554105246*^9}},ExpressionUUID->"b431e5fc-7a50-4010-952e-\
3d3a8a8f916e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Khat", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]hAB", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
      RowBox[{"Khab", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"a", "\[Rule]", "0"}]}]}], "Input",
 CellChangeTimes->{{3.822050746906312*^9, 3.822050800234188*^9}, {
  3.82558037680468*^9, 3.825580377217609*^9}, {3.854546954829503*^9, 
  3.854546977085988*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"82671cb6-096d-4933-ad32-f10ae32c317d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["r", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"M", "+", 
        RowBox[{"3", " ", "r"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"M", "-", "r"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{"2", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", 
         RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
       ")"}]}]]]}]]], "Output",
 CellChangeTimes->{{3.822050783583898*^9, 3.822050801005454*^9}, 
   3.822110192418128*^9, 3.822394060226841*^9, 3.822480276734338*^9, 
   3.822735583997007*^9, 3.8229878425561743`*^9, 3.823069081898342*^9, 
   3.823164991405662*^9, 3.8232444772132597`*^9, 3.8232604630617533`*^9, 
   3.823321195632978*^9, 3.825056139229933*^9, 3.8251368829523163`*^9, 
   3.8251517139572077`*^9, 3.82540101907176*^9, 3.825407094883882*^9, 
   3.825407201014769*^9, 3.825477857365903*^9, 3.8255765236134033`*^9, 
   3.825580383888693*^9, 3.825585221011352*^9, 3.825588102018374*^9, 
   3.825657866628242*^9, 3.825736938672256*^9, 3.825755821974225*^9, 
   3.825919946746668*^9, 3.8259231849547358`*^9, 3.825924759402094*^9, 
   3.825925819575313*^9, 3.825930923281022*^9, 3.825931576443694*^9, 
   3.826007642374427*^9, 3.826009559809157*^9, 3.8260171667067327`*^9, 
   3.826101898245821*^9, 3.82632417768686*^9, 3.826327703379571*^9, 
   3.828766961627495*^9, 3.829114729180078*^9, 3.829190365461074*^9, 
   3.831443426410686*^9, 3.831526707936726*^9, 3.831786368993568*^9, 
   3.8322370527656918`*^9, 3.837238186655883*^9, 3.837254081709137*^9, 
   3.837490220780171*^9, 3.8391431122859583`*^9, 3.8400967479583273`*^9, 
   3.8401644169978237`*^9, 3.8402460829358797`*^9, 3.840619584712123*^9, 
   3.840697583037318*^9, 3.840788576557334*^9, 3.840850910231553*^9, 
   3.8408582167580757`*^9, 3.841111770716868*^9, 3.841131419496286*^9, 
   3.841148392129591*^9, 3.841218362056527*^9, 3.8413830007528543`*^9, 
   3.8414492657462883`*^9, 3.852744192935459*^9, {3.854546957061973*^9, 
   3.854546977510538*^9}, 3.8546314256525517`*^9, 3.85473311608197*^9, 
   3.854794112209235*^9, 3.854875534382172*^9, 3.855067036041689*^9, 
   3.8556825020606728`*^9, 3.8557454300580873`*^9, 3.855757336216548*^9, 
   3.856359989636318*^9, 3.857818735969339*^9, 3.8586814131440763`*^9, 
   3.865604865455142*^9, 3.8722544329708652`*^9, 3.872590714892909*^9, 
   3.872616642776142*^9, 3.872673090750502*^9, 3.873367919172311*^9, 
   3.875785565939357*^9, 3.876406706213443*^9, 3.886847132041986*^9, 
   3.886847861287298*^9, 3.887133565830804*^9, 3.887190836590104*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"f9d84302-d516-4775-9bcb-dd5735e23431"],

Cell[BoxData[
 FractionBox["2", 
  RowBox[{
   SqrtBox[
    FractionBox["r", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "+", "r"}]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.822050783583898*^9, 3.822050801005454*^9}, 
   3.822110192418128*^9, 3.822394060226841*^9, 3.822480276734338*^9, 
   3.822735583997007*^9, 3.8229878425561743`*^9, 3.823069081898342*^9, 
   3.823164991405662*^9, 3.8232444772132597`*^9, 3.8232604630617533`*^9, 
   3.823321195632978*^9, 3.825056139229933*^9, 3.8251368829523163`*^9, 
   3.8251517139572077`*^9, 3.82540101907176*^9, 3.825407094883882*^9, 
   3.825407201014769*^9, 3.825477857365903*^9, 3.8255765236134033`*^9, 
   3.825580383888693*^9, 3.825585221011352*^9, 3.825588102018374*^9, 
   3.825657866628242*^9, 3.825736938672256*^9, 3.825755821974225*^9, 
   3.825919946746668*^9, 3.8259231849547358`*^9, 3.825924759402094*^9, 
   3.825925819575313*^9, 3.825930923281022*^9, 3.825931576443694*^9, 
   3.826007642374427*^9, 3.826009559809157*^9, 3.8260171667067327`*^9, 
   3.826101898245821*^9, 3.82632417768686*^9, 3.826327703379571*^9, 
   3.828766961627495*^9, 3.829114729180078*^9, 3.829190365461074*^9, 
   3.831443426410686*^9, 3.831526707936726*^9, 3.831786368993568*^9, 
   3.8322370527656918`*^9, 3.837238186655883*^9, 3.837254081709137*^9, 
   3.837490220780171*^9, 3.8391431122859583`*^9, 3.8400967479583273`*^9, 
   3.8401644169978237`*^9, 3.8402460829358797`*^9, 3.840619584712123*^9, 
   3.840697583037318*^9, 3.840788576557334*^9, 3.840850910231553*^9, 
   3.8408582167580757`*^9, 3.841111770716868*^9, 3.841131419496286*^9, 
   3.841148392129591*^9, 3.841218362056527*^9, 3.8413830007528543`*^9, 
   3.8414492657462883`*^9, 3.852744192935459*^9, {3.854546957061973*^9, 
   3.854546977510538*^9}, 3.8546314256525517`*^9, 3.85473311608197*^9, 
   3.854794112209235*^9, 3.854875534382172*^9, 3.855067036041689*^9, 
   3.8556825020606728`*^9, 3.8557454300580873`*^9, 3.855757336216548*^9, 
   3.856359989636318*^9, 3.857818735969339*^9, 3.8586814131440763`*^9, 
   3.865604865455142*^9, 3.8722544329708652`*^9, 3.872590714892909*^9, 
   3.872616642776142*^9, 3.872673090750502*^9, 3.873367919172311*^9, 
   3.875785565939357*^9, 3.876406706213443*^9, 3.886847132041986*^9, 
   3.886847861287298*^9, 3.887133565830804*^9, 3.887190836594077*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"dba6fc98-c83d-41d2-9c9b-ba116c20f681"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"KhAB", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Khab", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
         RowBox[{"\[Gamma]hAB", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "i"}], "]"}], "]"}], 
         RowBox[{"\[Gamma]hAB", "[", 
          RowBox[{"[", 
           RowBox[{"jj", ",", "j"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.825413948125462*^9, 3.8254140251291924`*^9}, 
   3.854546997435885*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"7554f9a2-0aa4-47fb-ada1-64d596399e0c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "3"]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}],
               " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
               ")"}]}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"], 
         " ", 
         SqrtBox[
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}]]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"32", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", 
               RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]], 
         " ", 
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", 
               RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], 
          "2"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"32", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", 
               RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]], 
         " ", 
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", 
               RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], 
          "2"]}]]}], 
      FractionBox[
       RowBox[{
        SqrtBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "+", 
              RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "4"], " ", "M"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", "r"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", "M", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"M", "+", 
                RowBox[{"2", " ", "r"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", "r"}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[CurlyTheta]", "]"}], "2"]}], 
       RowBox[{
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "+", 
              RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.825414001016592*^9, 3.825414025568922*^9}, 
   3.825477858623784*^9, 3.825576524959861*^9, 3.825580422277017*^9, 
   3.825585222215391*^9, 3.82558810326655*^9, 3.8256578679757233`*^9, 
   3.825736939915368*^9, 3.825755823696361*^9, 3.825919948641529*^9, 
   3.825923186995123*^9, 3.825924761472674*^9, 3.825925821677578*^9, 
   3.825930925413392*^9, 3.825931578512117*^9, 3.826007642956566*^9, 
   3.826009567380083*^9, 3.826017168614579*^9, 3.826101900174594*^9, 
   3.826324179639839*^9, 3.82632770579838*^9, 3.828766966318553*^9, 
   3.829114794023345*^9, 3.8291903697522707`*^9, 3.831443427748885*^9, 
   3.8315267093400297`*^9, 3.831786370299556*^9, 3.832237053990939*^9, 
   3.837238188189466*^9, 3.83725408299581*^9, 3.8374902231974363`*^9, 
   3.83914315677431*^9, 3.840096749399004*^9, 3.8401644191875362`*^9, 
   3.840246084960614*^9, 3.840619585965604*^9, 3.840697584231339*^9, 
   3.840788577800606*^9, 3.840850912080411*^9, 3.840858218045849*^9, 
   3.841111772598826*^9, 3.841131420762217*^9, 3.841148393930402*^9, 
   3.841218363254839*^9, 3.841383002055376*^9, 3.841449267538911*^9, 
   3.852744206088266*^9, 3.854547001297624*^9, 3.85463142797902*^9, 
   3.8547331190041428`*^9, 3.8547941144153023`*^9, 3.854875536484145*^9, 
   3.855067037002858*^9, 3.855682503036838*^9, 3.855745431007185*^9, 
   3.855757337247458*^9, 3.85635999063076*^9, 3.8578187369148493`*^9, 
   3.858681414065957*^9, 3.8656048664188023`*^9, 3.8722544338980293`*^9, 
   3.8725907158173733`*^9, 3.872616643706976*^9, 3.8726730916905518`*^9, 
   3.873367920092762*^9, 3.875785566883349*^9, 3.876406707152171*^9, 
   3.886847132921042*^9, 3.886847862178224*^9, 3.8871335745319977`*^9, 
   3.8871908374841013`*^9},
 CellLabel->
  "Out[115]//MatrixForm=",ExpressionUUID->"c84121db-5ead-49df-8622-\
a6f5e32033e0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing extrinsic curvature method 2", "Section",
 CellChangeTimes->{{3.82203864568559*^9, 3.822038655218145*^9}, {
  3.8251369170883093`*^9, 3.825136919877528*^9}, {3.887133577883133*^9, 
  3.887133579264287*^9}},ExpressionUUID->"a9b236fd-38d4-44b6-9b41-\
a84669ab2794"],

Cell[TextData[{
 "Now we use\n",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["K", "ab"], "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "N"}]], "[", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["h", "."], "ab"], "-", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["D", "a"], 
        SubscriptBox["N", "b"]}], "+", 
       RowBox[{
        SubscriptBox["D", "b"], 
        SubscriptBox["N", "a"]}]}], ")"}]}], "]"}], " "}]],ExpressionUUID->
  "b9b67c19-d357-4e10-8d96-79a49dad62a3"]
}], "Text",
 CellChangeTimes->{{3.8220386974687757`*^9, 
  3.822038709603058*^9}},ExpressionUUID->"9ea60ed1-9954-471d-955d-\
2505a00acaf0"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Kh2ab", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "Nh"}]], 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Gamma]hab", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "i"}], "]"}], "]"}], ",", 
           RowBox[{"yA", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Nha", "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", 
             RowBox[{"zA", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Nha", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"zA", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalGamma]\[Gamma]habC", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j", ",", "ii"}], "]"}], "]"}], 
               RowBox[{"Nha", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], 
          ")"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.822038765457739*^9, 3.822038843488592*^9}, {
  3.822038875508233*^9, 3.822038965920191*^9}, {3.8220390009097843`*^9, 
  3.8220390039861603`*^9}, {3.822043866113923*^9, 3.822043924013472*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"c574252d-8fa4-418f-ac04-271e501b3bf1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CHECK", "==", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"(", 
     RowBox[{"Khab", "-", "Kh2ab"}], ")"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.634989497970943*^9, 3.634989528890624*^9}, {
   3.634989629013763*^9, 3.634989636792235*^9}, {3.634990047112425*^9, 
   3.634990047538103*^9}, {3.634990908573278*^9, 3.6349909123312197`*^9}, {
   3.634994271090887*^9, 3.6349943065257797`*^9}, {3.635012013447329*^9, 
   3.6350120238227873`*^9}, {3.822038859674592*^9, 3.822038863148526*^9}, {
   3.822043931535173*^9, 3.822043934099821*^9}, {3.822044041413575*^9, 
   3.822044042960298*^9}, 3.854547015117692*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"1263e8ec-c612-494c-85b0-e4f269afc339"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0"},
      {"0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{{3.63498951061833*^9, 3.634989530003005*^9}, {
   3.634989588491065*^9, 3.634989637861652*^9}, {3.63499003433601*^9, 
   3.6349900483133802`*^9}, 3.634990913612666*^9, 3.634992046493734*^9, 
   3.634992488577331*^9, 3.634993314687253*^9, 3.634994222659562*^9, {
   3.6349942849812613`*^9, 3.634994307936102*^9}, 3.6350120259427147`*^9, 
   3.635083377548047*^9, 3.635247509331705*^9, 3.635525935034696*^9, 
   3.635587962893813*^9, 3.635589017055794*^9, 3.6554528516369467`*^9, 
   3.655457893567153*^9, {3.655474261673437*^9, 3.6554742903859377`*^9}, 
   3.655543701405239*^9, 3.657870841630979*^9, 3.657871315990979*^9, 
   3.822038864007173*^9, 3.8220389392152233`*^9, 3.82203897286771*^9, 
   3.8220390085195312`*^9, 3.822043936862468*^9, {3.822044033297348*^9, 
   3.8220440449917717`*^9}, 3.822046241874896*^9, 3.822110192726653*^9, 
   3.822394060542768*^9, 3.822480277065968*^9, 3.822735584162498*^9, 
   3.8229878428725863`*^9, 3.823069082215996*^9, 3.8231649917139397`*^9, 
   3.823244477549707*^9, 3.823260463391889*^9, 3.823321195946054*^9, 
   3.825056204490734*^9, 3.825136890492964*^9, 3.825151714275642*^9, 
   3.82540101939149*^9, 3.825407095059841*^9, 3.8254072011927032`*^9, 
   3.8254778590489397`*^9, 3.8255765253509207`*^9, 3.825580453967945*^9, 
   3.8255852224229727`*^9, 3.825588103640016*^9, 3.8256578683820257`*^9, 
   3.825736940309969*^9, 3.825755824141549*^9, 3.8259199491041727`*^9, 
   3.825923187535778*^9, 3.825924761861309*^9, 3.825925822091428*^9, 
   3.825930925798272*^9, 3.8259315788999662`*^9, 3.82600764333072*^9, 
   3.826009577085264*^9, 3.826017169051993*^9, 3.8261019004612293`*^9, 
   3.826324180136166*^9, 3.826327706246264*^9, 3.8287669752890987`*^9, 
   3.829114807167122*^9, 3.829190377498584*^9, 3.831443428031115*^9, 
   3.831526709578332*^9, 3.831786370605831*^9, 3.83223705426614*^9, 
   3.837238188418749*^9, 3.8372540833142443`*^9, 3.837490223627243*^9, 
   3.8391431879337387`*^9, 3.840096749830845*^9, 3.840164419905491*^9, 
   3.8402460855162983`*^9, 3.840619586340728*^9, 3.840697584404642*^9, 
   3.840788578174172*^9, 3.8408509123458014`*^9, 3.840858218265785*^9, 
   3.841111773107538*^9, 3.841131421186718*^9, 3.8411483942068367`*^9, 
   3.841218363421687*^9, 3.841383002262472*^9, 3.841449267816845*^9, 
   3.852744207708449*^9, 3.854547016430923*^9, 3.854631428879416*^9, 
   3.854733120113593*^9, 3.85479411529385*^9, 3.854875537321185*^9, 
   3.855067037404928*^9, 3.8556825034513483`*^9, 3.855745431396002*^9, 
   3.855757337703575*^9, 3.856359991063307*^9, 3.85781873730851*^9, 
   3.858681414461191*^9, 3.865604866849495*^9, 3.8722544342696743`*^9, 
   3.8725907162143393`*^9, 3.87261664410046*^9, 3.8726730920723963`*^9, 
   3.8733679204654818`*^9, 3.875785567271886*^9, 3.876406707543277*^9, 
   3.886847133292383*^9, 3.886847862615045*^9, 3.887133588406431*^9, 
   3.887190837861539*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"11ca1c24-1e15-433b-9880-c13076fd8350"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing extrinsic curvature method 3", "Section",
 CellChangeTimes->{{3.822046951672326*^9, 3.822046960666703*^9}, {
  3.8251369236868343`*^9, 3.825136926275503*^9}, {3.887133592013021*^9, 
  3.8871335933935966`*^9}},ExpressionUUID->"d29a4524-0d98-4834-823d-\
753063913334"],

Cell[TextData[{
 "This time using ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "^"], "ab"], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox["\[ScriptCapitalL]", 
      OverscriptBox["n", "^"]], 
     SubscriptBox[
      OverscriptBox["\[Gamma]", "^"], "ab"]}]}], TraditionalForm]],
  ExpressionUUID->"223ab340-daec-44f2-b84a-0dea749b0bec"]
}], "Text",
 CellChangeTimes->{{3.822047951904788*^9, 
  3.8220480317907*^9}},ExpressionUUID->"7d4db09a-0bb7-4bd7-a69b-4110f470bda4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kh3ab", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Sum", "[", "\n", "        ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"hab", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", " ", "j"}], "]"}], "]"}], " ", "-", " ", 
               RowBox[{
                RowBox[{"nha", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], " ", 
                RowBox[{"nha", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}], ",", " ", 
             RowBox[{"yA", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "*", "\n", 
           "            ", 
           RowBox[{"nhA", "[", 
            RowBox[{"[", "ii", "]"}], "]"}]}], " ", "\n", "           ", "+", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"hab", "[", 
              RowBox[{"[", 
               RowBox[{"ii", ",", " ", "j"}], "]"}], "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"nha", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], " ", 
              RowBox[{"nha", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}], "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"nhA", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], ",", " ", 
             RowBox[{"yA", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "\n", "           ", 
          "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"hab", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", " ", "ii"}], "]"}], "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"nha", "[", 
               RowBox[{"[", "i", "]"}], "]"}], " ", 
              RowBox[{"nha", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]}]}], ")"}], "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"nhA", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], ",", " ", 
             RowBox[{"yA", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]}], ")"}], ",", 
        "\[IndentingNewLine]", " ", 
        RowBox[{"{", 
         RowBox[{"ii", ",", " ", "1", ",", " ", "3"}], "}"}]}], "]"}]}], " ", 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "2", ",", " ", "3"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", " ", "2", ",", " ", "3"}], "}"}]}], "]"}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{{3.8220469997556543`*^9, 3.822047162056302*^9}, {
   3.8220472132519817`*^9, 3.8220472165025167`*^9}, {3.822048047776908*^9, 
   3.822048119120954*^9}, 3.854547026246902*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"d5f42f43-cffd-4f91-b421-53fa769c5494"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CHECK", "==", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"(", 
     RowBox[{"Khab", "-", "Kh3ab"}], ")"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.822047184382214*^9, 3.822047184625454*^9}, 
   3.854547033680262*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"7a5d9eda-5c94-47ee-86f4-5b72c580d5c4"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0"},
      {"0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{{3.822047193186715*^9, 3.8220472203539248`*^9}, 
   3.822048124557159*^9, 3.822110192985043*^9, 3.822394060796137*^9, 
   3.822480277433379*^9, 3.8227355842476673`*^9, 3.8229878431207447`*^9, 
   3.823069082454981*^9, 3.823164991929205*^9, 3.82324447781594*^9, 
   3.823260463612419*^9, 3.823321196227209*^9, 3.8250562175721827`*^9, 
   3.825136897233374*^9, 3.8251517145161467`*^9, 3.825401019695259*^9, 
   3.82540709515547*^9, 3.825407201293749*^9, 3.825477859302414*^9, 
   3.825576525616848*^9, 3.825580493114087*^9, 3.825585222520397*^9, 
   3.825588103889632*^9, 3.825657868627864*^9, 3.825736940601735*^9, 
   3.825755824379881*^9, 3.825919949387662*^9, 3.82592318783156*^9, 
   3.8259247621467648`*^9, 3.8259258223566093`*^9, 3.825930926066987*^9, 
   3.825931579167666*^9, 3.826007643590498*^9, 3.8260095835973263`*^9, 
   3.826017169315092*^9, 3.826101900621312*^9, 3.8263241804187117`*^9, 
   3.826327706508048*^9, 3.828766986157757*^9, 3.8291148142204123`*^9, 
   3.829190383563796*^9, 3.831443428272666*^9, 3.831526709836048*^9, 
   3.83178637087083*^9, 3.832237054508696*^9, 3.837238188629739*^9, 
   3.837254083538093*^9, 3.837490223931768*^9, 3.839143197413753*^9, 
   3.840096750065333*^9, 3.840164420309523*^9, 3.840246085851212*^9, 
   3.840619586574564*^9, 3.840697584493951*^9, 3.840788578461047*^9, 
   3.84085091249052*^9, 3.840858218375978*^9, 3.841111773480918*^9, 
   3.841131421482349*^9, 3.8411483943577623`*^9, 3.841218363516838*^9, 
   3.841383002380066*^9, 3.841449267969143*^9, 3.8527442085891542`*^9, 
   3.854547076168047*^9, 3.8546314736282454`*^9, 3.854733169379507*^9, 
   3.854794159297913*^9, 3.854875579717428*^9, 3.855067055834197*^9, 
   3.855682522426793*^9, 3.855745449749793*^9, 3.8557573567597437`*^9, 
   3.856360010957058*^9, 3.857818755608747*^9, 3.858681433141073*^9, 
   3.865604885250966*^9, 3.872254452724257*^9, 3.872590734475801*^9, 
   3.8726166622849817`*^9, 3.872673111102813*^9, 3.873367938971937*^9, 
   3.8757855857810307`*^9, 3.876406726026444*^9, 3.886847151429923*^9, 
   3.886847881009981*^9, 3.887133618833321*^9, 3.88719085599002*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"877a50f4-2840-49c4-9d7f-de6f8b21f3a7"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Decomposing extrinsic curvature", "Subchapter",
 CellChangeTimes->{{3.822048139635867*^9, 3.8220481475483513`*^9}, {
  3.825136945252563*^9, 
  3.8251369480747147`*^9}},ExpressionUUID->"40d46fbe-e408-4755-8001-\
66216c45e2c1"],

Cell[TextData[{
 "Scalar projection of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1754fa96-fbe6-4e5f-8032-d05674b4084f"],
 "\n\[Kappa]=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["n", "^"], "a"], 
    SuperscriptBox[
     OverscriptBox["n", "^"], "b"], 
    SubscriptBox["K", "ab"]}], TraditionalForm]],ExpressionUUID->
  "7ca20e2c-1d2d-47fa-adfa-35412cfe0faa"]
}], "Text",
 CellChangeTimes->{{3.822048199618298*^9, 3.822048247035954*^9}, {
  3.8871336336478977`*^9, 
  3.887133662181576*^9}},ExpressionUUID->"5984f126-1207-4ff0-ad2a-\
99ecba11533e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Kappa]\[Kappa]", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nhA", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], 
      RowBox[{"nhA", "[", 
       RowBox[{"[", "jj", "]"}], "]"}], 
      RowBox[{"Kab", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"a", "\[Rule]", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.822048250764258*^9, 3.822048332872604*^9}, {
  3.822048378591848*^9, 3.822048389799734*^9}, {3.854547113312192*^9, 
  3.854547133701399*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"c6e3364b-a108-476a-a27c-ebf0d5eb1e7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"M", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "10"}], " ", 
       SuperscriptBox["a", "8"]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["a", "6"], " ", "M", " ", "r"}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["a", "4"], " ", "M", " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["a", "2"], " ", "M", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"32", " ", "M", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox["a", "6"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["a", "2"], " ", "M", " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"17", " ", "M"}], "+", 
            RowBox[{"32", " ", "r"}]}], ")"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            RowBox[{"3", " ", "M", " ", "r"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["a", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "M"}], "+", "r"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"M", "+", 
            RowBox[{"4", " ", "r"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[CurlyTheta]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"6", " ", "\[CurlyTheta]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", "M", " ", "r", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"6", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"2", " ", "M", " ", "r"}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", 
         RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.82204829373158*^9, 3.822048333631892*^9}, 
   3.822048390243066*^9, 3.8221101931357937`*^9, 3.822394060886331*^9, 
   3.822480277538472*^9, 3.822735584257243*^9, 3.8229878432042227`*^9, 
   3.8230690825255136`*^9, 3.823164991946631*^9, 3.8232444778863897`*^9, 
   3.823260463682754*^9, 3.8233211963419228`*^9, 3.825056252608941*^9, 
   3.825136971983399*^9, 3.825151725469651*^9, 3.825401019818994*^9, 
   3.825407095175643*^9, 3.825407201317586*^9, 3.825477859410903*^9, 
   3.825576525642255*^9, 3.825580511192642*^9, 3.825583484791119*^9, 
   3.825585222543961*^9, 3.825588103970851*^9, 3.825657868698311*^9, 
   3.825736940731591*^9, 3.825755824556987*^9, 3.825919949616029*^9, 
   3.825923188021533*^9, 3.825924762253323*^9, 3.8259258224620867`*^9, 
   3.825930926160269*^9, 3.825931579264187*^9, 3.826007643685026*^9, 
   3.8260095894195013`*^9, 3.826017169404647*^9, 3.826101900668154*^9, 
   3.826324180512581*^9, 3.8263277066084747`*^9, 3.8287669968366623`*^9, 
   3.829114818809865*^9, 3.829190387810791*^9, 3.831443428345783*^9, 
   3.831526709852087*^9, 3.831786370937099*^9, 3.832237054614417*^9, 
   3.8372381886418667`*^9, 3.837254083655426*^9, 3.837490224027733*^9, 
   3.839143203736226*^9, 3.8400967501449966`*^9, 3.8401644205423603`*^9, 
   3.840246085976143*^9, 3.840619586640554*^9, 3.840697584509519*^9, 
   3.840788578586095*^9, 3.840850912514035*^9, 3.840858218394424*^9, 
   3.8411117735955553`*^9, 3.841131421607305*^9, 3.841148394385247*^9, 
   3.8412183635283527`*^9, 3.841383002410715*^9, 3.841449267999598*^9, 
   3.8527442086936626`*^9, {3.854547113909425*^9, 3.854547135041634*^9}, 
   3.854631474615138*^9, 3.854733170478108*^9, 3.854794160263595*^9, 
   3.854875580635391*^9, 3.855067056282055*^9, 3.855682522898156*^9, 
   3.855745450204865*^9, 3.855757357221532*^9, 3.85636001140105*^9, 
   3.857818756032035*^9, 3.858681433612678*^9, 3.865604885689163*^9, 
   3.8722544531472073`*^9, 3.872590734898067*^9, 3.87261666271306*^9, 
   3.872673111544935*^9, 3.873367939380762*^9, 3.875785586191476*^9, 
   3.8764067264485607`*^9, 3.886847151839294*^9, 3.886847881434806*^9, 
   3.887133646822239*^9, 3.8871908564009943`*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"8087dc47-97da-4c20-ad46-055817d0a631"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "M", " ", 
   RowBox[{"(", 
    RowBox[{"M", "+", "r"}], ")"}]}], 
  RowBox[{
   SqrtBox[
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"2", " ", "M"}], "r"]}]], " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.82204829373158*^9, 3.822048333631892*^9}, 
   3.822048390243066*^9, 3.8221101931357937`*^9, 3.822394060886331*^9, 
   3.822480277538472*^9, 3.822735584257243*^9, 3.8229878432042227`*^9, 
   3.8230690825255136`*^9, 3.823164991946631*^9, 3.8232444778863897`*^9, 
   3.823260463682754*^9, 3.8233211963419228`*^9, 3.825056252608941*^9, 
   3.825136971983399*^9, 3.825151725469651*^9, 3.825401019818994*^9, 
   3.825407095175643*^9, 3.825407201317586*^9, 3.825477859410903*^9, 
   3.825576525642255*^9, 3.825580511192642*^9, 3.825583484791119*^9, 
   3.825585222543961*^9, 3.825588103970851*^9, 3.825657868698311*^9, 
   3.825736940731591*^9, 3.825755824556987*^9, 3.825919949616029*^9, 
   3.825923188021533*^9, 3.825924762253323*^9, 3.8259258224620867`*^9, 
   3.825930926160269*^9, 3.825931579264187*^9, 3.826007643685026*^9, 
   3.8260095894195013`*^9, 3.826017169404647*^9, 3.826101900668154*^9, 
   3.826324180512581*^9, 3.8263277066084747`*^9, 3.8287669968366623`*^9, 
   3.829114818809865*^9, 3.829190387810791*^9, 3.831443428345783*^9, 
   3.831526709852087*^9, 3.831786370937099*^9, 3.832237054614417*^9, 
   3.8372381886418667`*^9, 3.837254083655426*^9, 3.837490224027733*^9, 
   3.839143203736226*^9, 3.8400967501449966`*^9, 3.8401644205423603`*^9, 
   3.840246085976143*^9, 3.840619586640554*^9, 3.840697584509519*^9, 
   3.840788578586095*^9, 3.840850912514035*^9, 3.840858218394424*^9, 
   3.8411117735955553`*^9, 3.841131421607305*^9, 3.841148394385247*^9, 
   3.8412183635283527`*^9, 3.841383002410715*^9, 3.841449267999598*^9, 
   3.8527442086936626`*^9, {3.854547113909425*^9, 3.854547135041634*^9}, 
   3.854631474615138*^9, 3.854733170478108*^9, 3.854794160263595*^9, 
   3.854875580635391*^9, 3.855067056282055*^9, 3.855682522898156*^9, 
   3.855745450204865*^9, 3.855757357221532*^9, 3.85636001140105*^9, 
   3.857818756032035*^9, 3.858681433612678*^9, 3.865604885689163*^9, 
   3.8722544531472073`*^9, 3.872590734898067*^9, 3.87261666271306*^9, 
   3.872673111544935*^9, 3.873367939380762*^9, 3.875785586191476*^9, 
   3.8764067264485607`*^9, 3.886847151839294*^9, 3.886847881434806*^9, 
   3.887133646822239*^9, 3.8871908564199266`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"b360d481-8b56-489d-88ce-a90a3597d7fb"]
}, Open  ]],

Cell[TextData[{
 "Vector projection of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5636f9ac-a362-4c2a-aaaf-7788d4d112c6"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "a"], "=", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["n", "^"], "b"], 
     SuperscriptBox[
      SubscriptBox[
       OverscriptBox["\[Gamma]", "^"], "a"], "c"], 
     SubscriptBox["K", "bc"]}]}], TraditionalForm]],ExpressionUUID->
  "9266a5ac-c31b-4457-a550-8d1633e5e91c"]
}], "Text",
 CellChangeTimes->{{3.822048534136269*^9, 3.822048577297175*^9}, {
  3.8220496115092707`*^9, 3.8220496171275787`*^9}, {3.887133650872826*^9, 
  3.88713365749833*^9}},ExpressionUUID->"1698ff22-1419-47fc-be8b-\
47399d00d104"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kk3a", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"nhA", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], 
         RowBox[{"\[Pi]Ab", "[", 
          RowBox[{"[", 
           RowBox[{"jj", ",", "i"}], "]"}], "]"}], 
         RowBox[{"Kab", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"%", "/.", 
   RowBox[{"a", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.825920791173728*^9, 3.825920838988305*^9}, {
   3.825920911081871*^9, 3.825920914315999*^9}, {3.825921031579344*^9, 
   3.825921035553482*^9}, 3.825921141389492*^9, 3.825925697297237*^9, 
   3.8259261256156054`*^9, {3.826104627110813*^9, 3.826104641922913*^9}, {
   3.828767019972706*^9, 3.828767020660142*^9}, 3.8545471592586727`*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"28e65090-373f-4a91-8512-fe7cc2091e83"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["M", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "4"], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "-", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            FractionBox["1", "8"], "+", 
            FractionBox[
             RowBox[{"M", " ", "r"}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
               ")"}]}]]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "M"}], "+", 
                 RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 RowBox[{"r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
              
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]], 
            ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox[
             RowBox[{"M", " ", "r"}], 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "+", 
                RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
              ")"}]}]]]}]]}]},
      {
       FractionBox[
        RowBox[{"a", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "4"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           FractionBox["1", "8"], "+", 
           FractionBox[
            RowBox[{"M", " ", "r"}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
              ")"}]}]]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"], 
         " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", 
               RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVz2tIkwEUBuBPNipIVzlIQiiViM1siGhaP9bOj5QRZm0awcrNSeUgZmyJ
dhF01py2ocbavOQqiQxmkeR9aE6UzGVghWtuoRWVwqGLS2WsPjrfj8Pz533h
PcnacsW5GIZhjtKd/tenO1uLMN4zZuQciqSaOMuCjIOz7sjmpmJSerxSqSYV
aVenOT96WT/nmwkxy5n+LlykJbP7nd2c22KbffXkt/k9XgspWlIfaCB7ZSqD
lTzonpjr53pNK6JBMqOCp0oxIVT5vcK9ZMcr4T6fGSG/ZTJ6uR5hfka22Eam
Ceb+fr2F8HI7r1tgRWA7uy7ZyNYPO2t0NoS3LcsVYQf9MevJiZIrq0az3olw
IlvivtOOILFvlV64i3DjPSO3kDtSxeJnJKNpt5zvRCjcr3RZya6Ytthhcllq
uO4nz+Ta44JkbUFS6JSLemzEqCFH7vWMlpHTCc+/N5KrKa3HguTr6sVHUZIt
XJs09yGEOjBxYxBBsyHOSxpCiHgO/TxJPjR+GSgnH9Spqpzk5/jS9T+ktcZz
LXkEIafYlSUj+QreplxSmTEjv+hBkIcDzZljCAslNl/gBUKmLq5UMEu5yqh0
NIBgF2YZShYQnu6SJOpJPi/f3UDG9079CgURbqrv668s0f4i0fDjTwhb2ALH
7TUEgcX0m/PHE3717nUE17hWd5j8D/5nK7Q=
  "],
 CellLabel->
  "Out[123]//MatrixForm=",ExpressionUUID->"ea2ade65-6c87-49e9-9f8c-\
15987ded4737"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVz2tIkwEUBuBPNipIVzkoQiiViM1shGhaP9ZOkDHCrE0jWLk5KR3EjC3R
LoLOmrM21Fibl1wlocEskjQvQ2uiZC4DK1xzKy9RKRy6uFTG6qPz/Tg8f94X
3pOkLVWci2EY5gjd6X89urPVCC+7ho2c/ZEUE2dJkHFw1hxaX19ASo+XK9Wk
IvXKOOcnL+vnfDsiZjn3vQ/na8nMXmcn56bYBl8t+W16p9dCiubUe+vIbpnK
YCX3u0emerle/ZKoj0wr46mSTQgVfq9wF9n6WrjbZ0bIaRyNXqpFmJ6QzTaT
qYKpv19vIbzazOsUWBHYtvaLNrLp49YqnQ3hXeNiWdhBf0x6sqLk0rLRrHci
nMiUuO+0IEjsG6XFdxGuf2DkFnJLilj8lGQ0LZbzbQh5e5QuK9ke0xw7QC5K
Ddf85Jlse1yQrM5NDJ1yUY+NGDXk4L2uoRJyfNuz7zfJ5eSmY0HyTeVsR5Rk
81ZGzT0IoVZMWOtD0KyJjyb2I0Q8B36eJB8avzwvJR/UqCqc5EJ80eof0lrl
uZo0iJBV4MqQkXwFb102qUybkF/wIMjDgYb0YYSZQpsv8AIhXRdXJJikXHlU
OhRAsAszDIUzCE+2SxL0JJ+X464j47vHfoWCCDfU9/WX52h/vmjg0TzCBjbX
cXsFQWAx/eb88ZhfuWMV4fBnre4g+R/8WSt2
  "],
 CellLabel->
  "Out[124]//MatrixForm=",ExpressionUUID->"e0194688-7fd0-414c-b6db-\
4ce0e1ecf678"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CHECK", "\[Equal]", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"kk3a", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], 
      RowBox[{"nhA", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8261046606925087`*^9, 3.826104696641904*^9}, {
   3.828767038561178*^9, 3.828767065374457*^9}, 3.854547179442803*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"8c769d96-4d02-4da4-8df0-e6dea4f8908c"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0FkoAwAcBvDtwZGYJ3lgjpIjR01EyvEvmYVi5EGukas0TKsxJGWGTVo5
s2WlmeQmNowHL1pSEu3IkSv1j43hgfDfw9fv8ev7wmta+HVMBoPBoVTxiz3E
Awidk6brKbd1Fz8PwwizET7zLAXCyMhCq5LUMYN7m5QIiQcofh9H6Jcfpn6T
cbFSmXACge2v3xqbRog2BGY0zCBEDnrz5KRDwIlZJVsLtfJ6NcJ9aIlGQYpD
Nb4G0rHX3nVJyvrG/GykqyvKXqpBuD77ba8mJZzl/UbS7tx4GiKPeVN5NjKj
4Fb3TT4N/x3JNhEeG+fYX9sIDG4BN2wH4aVC8FpEVr55bbeQ1cZuyYTbMtGn
i+wZMkvDjdSvXUrOIjdOAzxzyCumlde8i5DLeR5NMiGYEtRmywFCSQy7lnVC
+zQ+mfsW+iE/WySw0p749CAh2eYqXxwkM+/OHXYbglSyIuy4QchfSzHobxGe
e6vGVR8ILJnK6VaVvNQd8omwzhI1pZH/HQ/YQg==
  "],
 CellLabel->
  "Out[125]=",ExpressionUUID->"f5325af1-5e62-4af1-baca-41374e209855"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kk3A", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"hAB", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
         RowBox[{"kk3a", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.825921119491766*^9, 3.825921132473052*^9}, {
   3.82592413111242*^9, 3.82592413519202*^9}, {3.8259241815560417`*^9, 
   3.825924190248785*^9}, 3.825925706431374*^9, 3.825925874985176*^9, {
   3.825926134061757*^9, 3.825926137283456*^9}, {3.8261047521880703`*^9, 
   3.8261047749368668`*^9}, {3.828767071718369*^9, 3.828767078121045*^9}, 
   3.854547186222165*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"6ca211aa-bd95-4825-9a48-15e0ed308f03"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox[
             RowBox[{"M", " ", "r"}], 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "+", 
                RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
              ")"}]}]]]}]]}]},
      {
       FractionBox[
        RowBox[{"a", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "4"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", "M", " ", "r"}], "+", 
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"], 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "+", 
                RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]], 
           ")"}], 
          RowBox[{"3", "/", "2"}]]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.826104769636292*^9, 3.826104776722917*^9}, 
   3.8263241865489187`*^9, 3.826327712477591*^9, 3.828767081629774*^9, 
   3.829114936883456*^9, 3.82919040182582*^9, 3.831443432074244*^9, 
   3.8315267137699423`*^9, 3.8317863745700693`*^9, 3.832237058177145*^9, 
   3.837238192973029*^9, 3.837254087354501*^9, 3.8374902301198893`*^9, 
   3.83914334671447*^9, 3.840096754234519*^9, 3.840164426508224*^9, 
   3.840246091478141*^9, 3.8406195903157873`*^9, 3.8406975878608*^9, 
   3.840788582264518*^9, 3.84085091742267*^9, 3.840858222001038*^9, 
   3.8411117791486607`*^9, 3.8411314252618637`*^9, 3.841148399227132*^9, 
   3.841218366837367*^9, 3.841383006032646*^9, 3.841449272822302*^9, 
   3.8527442452163*^9, 3.854547191434515*^9, 3.854631487298258*^9, 
   3.854733184591957*^9, 3.854794173213089*^9, 3.854875592595952*^9, 
   3.8550670616404943`*^9, 3.8556825284660883`*^9, 3.855745455470533*^9, 
   3.855757362870479*^9, 3.8563600169948683`*^9, 3.8578187613582277`*^9, 
   3.8586814390094423`*^9, 3.8656048909607897`*^9, 3.872254458403708*^9, 
   3.872590740203327*^9, 3.872616667937531*^9, 3.8726731170565968`*^9, 
   3.873367944722797*^9, 3.875785591615279*^9, 3.876406731819515*^9, 
   3.886847157017964*^9, 3.886847886615518*^9, 3.887133684627818*^9, 
   3.887190861601734*^9},
 CellLabel->
  "Out[127]//MatrixForm=",ExpressionUUID->"f487b40e-0748-4605-8465-\
541ae5147b91"]
}, Open  ]],

Cell["Pull back into 2-surfaces", "Text",
 CellChangeTimes->{{3.887133699299687*^9, 
  3.88713371204319*^9}},ExpressionUUID->"19d228cd-4fe0-4a5a-a5a4-\
8f519483efb6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kka", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"nhA", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], 
         RowBox[{"\[Pi]Ab", "[", 
          RowBox[{"[", 
           RowBox[{"jj", ",", "i"}], "]"}], "]"}], 
         RowBox[{"Kab", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"%", "/.", 
   RowBox[{"a", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.826105300476688*^9, 3.82610530241101*^9}, 
   3.854547199556937*^9},
 CellLabel->
  "In[128]:=",ExpressionUUID->"a0c23d16-ef6f-4805-b3ce-37aeccd1a080"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox[
             RowBox[{"M", " ", "r"}], 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "+", 
                RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
              ")"}]}]]]}]]}]},
      {
       FractionBox[
        RowBox[{"a", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "4"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           FractionBox["1", "8"], "+", 
           FractionBox[
            RowBox[{"M", " ", "r"}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
              ")"}]}]]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"], 
         " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["a", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", 
               RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0FkowwEcB/CRlDOJUivNwnLtiRy5fh4IOSY80HLlWK2RYyUrLM21kZWJ
UPZgbCUP+Jv7SdnIUbbYEkrILyZz1BK/PXz7PH1/9ftG1LeWNXqwWKxkikm3
FcX0I8RbNKlui/V+PW6PN4TVXDmCmc8OiSQrXpx8swJBGsfz6RpEyDlZvJ0m
LQLf34dRBK/xdF2gEqE0wdqmIsvHCvpEKoTfH670Q4PwduhIcZFyvUkhmUI4
D05lJmcQBNzKzOZZBP5OXf4QqRqRx6ySF3/WoaY5hLPkgXkl2aG2+Bvd9q/I
rKSedxRgI4u0UnvlPEJVRlJnLdkU+bHbQm6c3j+OkGdsU6GNnF2O1rnIG5Ph
ULGGEBvnwflmEEZrXvI4m9QbCHUISLVsiWklY6pDuqdIvWH9y0m++gfJIrYQ
7GpHUjaJB0LvXLLCzikQb9N9cfxE4h5C7vGd+WqfdsyrbQg8QfBxFWXtXiFI
xIPtddcI2SW9bAn5dKo1DJMrvLB3uw1hm3FKum/p7/Qe49Id7apc0Kg/ETxX
L9/dKkXP8vAvBO3YmiiN/AftR/Uk
  "],
 CellLabel->
  "Out[129]//MatrixForm=",ExpressionUUID->"fe64d7f3-ea2a-4076-a503-\
0f8279483c61"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0FkowwEcB/CRlDOJUivNwnLtiRy5fh4IOSY8kFw5VmvErJYVlubayMpE
KB5stpIH/N08KRs5yhZbQgn5xWSOWuK3h2+fp++vft+IhrayJg8Wi5VMMem2
opg+hHiLNtVtscGv2+3xek01V4Fg5rNDIsmKFyffrESQxvF8ugYQck4Wb6dI
i8D392EEwWssXReoQihNsLaryfLRgl6hGuH3hyv90CK8HTpSXKTCYFKKJxHO
g1OZiWkEAbcys2UGgb9Tnz9IqocVMSvkxZ91sHkW4Sy5f05Fdmos/ptu+5bl
VtLAOwqwkUULUnvlHEJVRpKkjmyO/NhtJddP7x+HyTO2qdBGzixF61zkjcl4
qFxFiI3z4HwzCCO1L3mcDer1hzoEpEauZ9rImOoQ2SRpMK59OclX/yB5xBaC
XeNIyibxoMY7l6ywcwpE23RfFD+euIeQe3xnvtqnHfPqGgNPEHxcRVm7Vwhi
0UBH/TVCdkkPW0w+nS4Yh8hlXti73YawzTjFslv6O717U39Hu6rmtZpPBM+V
y3e3KuGzIvwLQaJfFaaR/+yN9RA=
  "],
 CellLabel->
  "Out[130]//MatrixForm=",ExpressionUUID->"882b8c8a-cc7d-46de-83af-\
c9b9bd7f7998"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kkA", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]hAB", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
         RowBox[{"kka", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.825921119491766*^9, 3.825921132473052*^9}, {
   3.82592413111242*^9, 3.82592413519202*^9}, {3.8259241815560417`*^9, 
   3.825924190248785*^9}, 3.825925706431374*^9, 3.825925874985176*^9, {
   3.825926134061757*^9, 3.825926137283456*^9}, 3.8545472088495083`*^9},
 CellLabel->
  "In[131]:=",ExpressionUUID->"e7ca5e44-d640-4d2c-b47e-020354eb1ca1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox[
             RowBox[{"M", " ", "r"}], 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "+", 
                RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
              ")"}]}]]]}]]}]},
      {
       FractionBox[
        RowBox[{"2", " ", "a", " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "4"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", "M", " ", "r"}], "+", 
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "+", 
                RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]], 
           ")"}], 
          RowBox[{"3", "/", "2"}]]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.825921202802507*^9, 3.82592319572295*^9, 3.825924139529643*^9, {
   3.825924186322092*^9, 3.82592419124676*^9}, 3.8259247649703417`*^9, 
   3.825925708110612*^9, 3.825925824300735*^9, 3.825925877538661*^9, 
   3.825926139239958*^9, 3.825930928827772*^9, 3.825931581977778*^9, 
   3.826007645703865*^9, 3.8260104787505283`*^9, 3.826017172047694*^9, 
   3.826101903210412*^9, 3.826104783930633*^9, 3.826105307910391*^9, 
   3.82632418758282*^9, 3.826327713478374*^9, 3.8287671006770163`*^9, 
   3.829114957453888*^9, 3.8291904088894777`*^9, 3.831443432834835*^9, 
   3.831526714318631*^9, 3.831786375196615*^9, 3.832237058772748*^9, 
   3.8372381935699472`*^9, 3.8372540879627743`*^9, 3.837490231090653*^9, 
   3.8391433591778107`*^9, 3.840096755108563*^9, 3.840164427827285*^9, 
   3.840246092695702*^9, 3.8406195911557083`*^9, 3.840697588481333*^9, 
   3.840788583111905*^9, 3.840850917991251*^9, 3.840858222663247*^9, 
   3.8411117804184723`*^9, 3.841131426099324*^9, 3.841148400136116*^9, 
   3.841218367429257*^9, 3.8413830066825457`*^9, 3.841449273745373*^9, 
   3.852744248889826*^9, 3.854547210673031*^9, 3.8546314886708317`*^9, 
   3.854733186213702*^9, 3.8547941745673532`*^9, 3.854875593887278*^9, 
   3.85506706226507*^9, 3.855682529104097*^9, 3.855745456080069*^9, 
   3.855757363506073*^9, 3.85636001761139*^9, 3.8578187619518023`*^9, 
   3.8586814396341877`*^9, 3.865604891578265*^9, 3.872254459000637*^9, 
   3.872590740802127*^9, 3.872616668537654*^9, 3.872673117682584*^9, 
   3.8733679453312387`*^9, 3.875785592264351*^9, 3.876406732426599*^9, 
   3.886847157607293*^9, 3.886847887231968*^9, 3.887133726184907*^9, 
   3.887190862203233*^9},
 CellLabel->
  "Out[132]//MatrixForm=",ExpressionUUID->"630fa329-3dd7-4df7-9d2e-\
c0a7b41d2b9e"]
}, Open  ]],

Cell[TextData[{
 "Tensor projection of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c1bf87ac-92ea-4ee7-ad17-5a9f0f020294"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[DoubleStruckCapitalK]", "ab"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox[
       OverscriptBox["\[Gamma]", "^"], "a"], "e"], 
     SuperscriptBox[
      SubscriptBox[
       OverscriptBox["\[Gamma]", "^"], "b"], "f"], 
     SubscriptBox["K", "ef"]}]}], TraditionalForm]],ExpressionUUID->
  "37a79d45-93ee-40be-b9c9-7f0ef44489ba"]
}], "Text",
 CellChangeTimes->{{3.822049757533537*^9, 3.8220498040455217`*^9}, {
  3.854547225738523*^9, 3.8545472263837013`*^9}, {3.8871337305154552`*^9, 
  3.8871337352861147`*^9}},ExpressionUUID->"86704dab-78ab-42e0-bda3-\
31a367801619"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"KKab", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Pi]Ab", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "i"}], "]"}], "]"}], 
         RowBox[{"\[Pi]Ab", "[", 
          RowBox[{"[", 
           RowBox[{"jj", ",", "j"}], "]"}], "]"}], 
         RowBox[{"Kab", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "2", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"%", "/.", 
   RowBox[{"a", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.8259246498189287`*^9, {3.8259248717440863`*^9, 3.8259248936918993`*^9}, {
   3.825924976981945*^9, 3.8259249869225407`*^9}, 3.8259259935308943`*^9, 
   3.825926174237215*^9, 3.854547218829837*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"3b888ecc-be95-4335-b126-3ec5d4615de4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["r", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "M", " ", "r"}], 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]]}]]}], 
      
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["a", "3"], " ", "M", " ", "r", " ", 
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "3"]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", "r"}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"]}]]},
     {
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["a", "3"], " ", "M", " ", "r", " ", 
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "3"]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", "r"}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "5"], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "4"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "M", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", "M", " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
             ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], 
          "3"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "M", " ", "r"}], 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.825924651979478*^9, 3.8259248993607903`*^9, {3.825924977951025*^9, 
   3.825924988148177*^9}, 3.825926000179462*^9, 3.8259261758345203`*^9, 
   3.8259309351690207`*^9, 3.825931588255116*^9, 3.826007650390259*^9, 
   3.826010506609949*^9, 3.8260171782045097`*^9, 3.82610190890033*^9, 
   3.82632419443672*^9, 3.826327719822981*^9, 3.828767201153672*^9, 
   3.8291149626622963`*^9, 3.8291904121732388`*^9, 3.831443433087316*^9, 
   3.8315267145810337`*^9, 3.831786375429667*^9, 3.8322370590372143`*^9, 
   3.837238193831684*^9, 3.8372540882445803`*^9, 3.837490231504135*^9, 
   3.839143364341475*^9, 3.840096755402628*^9, 3.8401644283166656`*^9, 
   3.840246093176252*^9, 3.840619591388957*^9, 3.840697588657213*^9, 
   3.840788583341152*^9, 3.8408509182741737`*^9, 3.840858222859757*^9, 
   3.841111780896371*^9, 3.841131426336928*^9, 3.841148400414407*^9, 
   3.841218367603725*^9, 3.841383006864059*^9, 3.841449274027164*^9, 
   3.852744250930834*^9, 3.854547220216346*^9, 3.854631488747181*^9, 
   3.85473318629226*^9, 3.854794174621024*^9, 3.854875593927332*^9, 
   3.855067062300837*^9, 3.855682529128721*^9, 3.855745456111683*^9, 
   3.855757363559095*^9, 3.856360017633635*^9, 3.8578187619744596`*^9, 
   3.858681439673604*^9, 3.865604891616983*^9, 3.8722544590347*^9, 
   3.872590740830401*^9, 3.872616668563405*^9, 3.872673117702029*^9, 
   3.873367945361629*^9, 3.875785592294989*^9, 3.87640673244633*^9, 
   3.886847157643301*^9, 3.886847887271716*^9, 3.887133740942483*^9, 
   3.887190862218362*^9},
 CellLabel->
  "Out[134]//MatrixForm=",ExpressionUUID->"ce5c5617-3f53-4bc4-8b73-\
77499196d898"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "M"}], 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M"}], "r"]}]]]}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M"}], "r"]}]]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.825924651979478*^9, 3.8259248993607903`*^9, {3.825924977951025*^9, 
   3.825924988148177*^9}, 3.825926000179462*^9, 3.8259261758345203`*^9, 
   3.8259309351690207`*^9, 3.825931588255116*^9, 3.826007650390259*^9, 
   3.826010506609949*^9, 3.8260171782045097`*^9, 3.82610190890033*^9, 
   3.82632419443672*^9, 3.826327719822981*^9, 3.828767201153672*^9, 
   3.8291149626622963`*^9, 3.8291904121732388`*^9, 3.831443433087316*^9, 
   3.8315267145810337`*^9, 3.831786375429667*^9, 3.8322370590372143`*^9, 
   3.837238193831684*^9, 3.8372540882445803`*^9, 3.837490231504135*^9, 
   3.839143364341475*^9, 3.840096755402628*^9, 3.8401644283166656`*^9, 
   3.840246093176252*^9, 3.840619591388957*^9, 3.840697588657213*^9, 
   3.840788583341152*^9, 3.8408509182741737`*^9, 3.840858222859757*^9, 
   3.841111780896371*^9, 3.841131426336928*^9, 3.841148400414407*^9, 
   3.841218367603725*^9, 3.841383006864059*^9, 3.841449274027164*^9, 
   3.852744250930834*^9, 3.854547220216346*^9, 3.854631488747181*^9, 
   3.85473318629226*^9, 3.854794174621024*^9, 3.854875593927332*^9, 
   3.855067062300837*^9, 3.855682529128721*^9, 3.855745456111683*^9, 
   3.855757363559095*^9, 3.856360017633635*^9, 3.8578187619744596`*^9, 
   3.858681439673604*^9, 3.865604891616983*^9, 3.8722544590347*^9, 
   3.872590740830401*^9, 3.872616668563405*^9, 3.872673117702029*^9, 
   3.873367945361629*^9, 3.875785592294989*^9, 3.87640673244633*^9, 
   3.886847157643301*^9, 3.886847887271716*^9, 3.887133740942483*^9, 
   3.8871908622198753`*^9},
 CellLabel->
  "Out[135]//MatrixForm=",ExpressionUUID->"c23b93ba-18d6-44ee-a12a-\
93507acb52cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"KKAB", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]hAB", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
         RowBox[{"\[Gamma]hAB", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "jj"}], "]"}], "]"}], 
         RowBox[{"KKab", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"%", "/.", 
   RowBox[{"a", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.825925067362463*^9, 3.82592511487945*^9}, {
   3.825926020311352*^9, 3.8259260231006193`*^9}, {3.825926185246163*^9, 
   3.825926188847707*^9}, 3.854547238928933*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"db950c93-8994-4549-92cd-5b1bc0353326"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"16", " ", "M", " ", 
         SuperscriptBox["r", "2"]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "M", " ", "r"}], 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], 
          "3"]}]]}], 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["a", "3"], " ", "M", " ", "r", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", "r"}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", 
             RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}],
            " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]},
     {
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["a", "3"], " ", "M", " ", "r", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", "r"}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", 
             RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}],
            " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"M", "+", 
              RowBox[{"r", " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["a", "2"]}], " ", "M"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", "r", " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", "\[CurlyTheta]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox[
                RowBox[{"Csc", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
             ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], 
          "3"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "M", " ", "r"}], 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "+", 
               RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVyVtI0wEUgPENMjDcHkSLLurUilQwUtMSvBylcgViC+dL4nTeJvqflxSN
wUxy09oQFR0zG9iyeQUfFDdzjkLYJA1RTHQqKlozjuFQ54NNPHv4+D18wXlS
QQGbxWIlUPumVnnOG4TijgCnR2bU6iUifVPYWXlkwfTnPo+1ypJZJRnqGIpp
Juf/iatUZFCNcWGM3LGVvwxpQHgUcdX/Jpl8vyfxhwKhhfHmVCsRZn77bGvJ
QEmse/c9Qv4NsYGrQnA43OVqsvJORb1EjTDil15z2IlQIrr88JS8kMBRMhqE
nF6BraMLIeS7PLGoG6Hw3gC/idS2WMJGyP6Ts6bCj/THP+lU5HDGfx8TKcvf
lC2Td9P/cuykWjS2JtQhZGuzX4lIoyZ0qpiMMrMc78h5/d4zO+k6yzSckl3m
P1bFKMLkZPitk3GE17n8NJ4R4YAnP3hOCg1so5S0xEnqNGTb23XXEbn34oEs
eAIhmrkSm0w2lDVefExmXOM/Lf2KsNEuaI2ZQrh9dGl2xYKQqlOIuXMIvKWq
JPMKgu7ncGXuKgL3yZfrDPnhcGawmQzyTXKu2RF+DQRI6zYRdhd7TH1bCN+E
ts62YwR9pNvpsTusSBHoQtgPX5XEk+d3EwpZ
  "],
 CellLabel->
  "Out[137]//MatrixForm=",ExpressionUUID->"93c085e0-bdd1-47ca-aad7-\
15286aeff657"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "M"}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "M"}], "r"]}]], " ", 
         SuperscriptBox["r", "4"]}]]}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[CurlyTheta]", "]"}], "2"]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "M"}], "r"]}]], " ", 
         SuperscriptBox["r", "4"]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwBeK3OyfWxze+ccyYKvsRROdtOc6aAKSFnBjDk4B06pEl
K0B0RXvWmXYgrfxijUknkL7wLrm4B0jLl+24tBVIPzlREKPU9MbRVVtSVAVI
O5gutDvd9saxP4+Tt7T9jePJZzyPZgJpuUyzv0+73zimyCQv5+t54/jixd+C
XiBdpFHYkNn7xnGDiF/Z52lvHLMSxCx/A2kWW972vOlvHOOXBp2YOuuNo9Kh
erv0OW8c0wxXeXYA6Zn9+zU3AOmV3/91pM0Fym9fNK8HSK8N+MOzE0jXpDyo
uQ6k9f1e8d4G0r0JW++EzXvjGDsztiQBSO+YrrwvA0gb7WV40QWkLyx+6X0b
SH/7F7r8N5Cetff58bYtbxz37NFS/b79jWNVoqeHwo43jh8U6j8EAumw5Yw7
8oH0fvPMyulAelLL3W9fgPTLYIsaxV1vHI3zxM0cgHRTbiubG5AOkPL0ytn9
xvHe5KCJJvveOKp94Tpzc/8bR+d5bcl8Z984Klwttt97843jvHNrixJvvXHk
c18mnQekZ38+uboTSMsL2X+8c/uN47VVsvmVD944Pr28cOeKh28cD4admDbp
6xvHxXp/P4LoOZrpbXLf3jjGWNzKtALSAHLtCdY=
  "],
 CellLabel->
  "Out[138]//MatrixForm=",ExpressionUUID->"97751d17-dd40-4cbc-b31d-\
fb41ab102738"]
}, Open  ]],

Cell[TextData[{
 "Trace of tensor projection\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[DoubleStruckCapitalK]", "=", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[Gamma]", "^"], "ab"], 
     SubscriptBox["\[DoubleStruckCapitalK]", "ab"]}]}], TraditionalForm]],
  ExpressionUUID->"8aab41f0-c05d-4366-a78d-730905e39cec"]
}], "Text",
 CellChangeTimes->{{3.822050218133438*^9, 3.8220502541943703`*^9}, {
  3.854547254081588*^9, 
  3.854547254482421*^9}},ExpressionUUID->"b06799a1-71d9-45e5-8b20-\
bdc774ca4dd1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KK", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]hAB", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
      RowBox[{"KKab", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"a", "\[Rule]", "0"}]}]}], "Input",
 CellChangeTimes->{{3.822050260464773*^9, 3.822050331358348*^9}, 
   3.825926049286724*^9, 3.825926203455167*^9, 3.854547259928383*^9},
 CellLabel->
  "In[139]:=",ExpressionUUID->"a1994e04-7281-4f91-a97d-cfb6e38846b9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", "M", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"M", "+", 
         RowBox[{"3", " ", "r"}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"M", "-", "r"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"2", " ", "M", " ", "r"}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", 
         RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]}]], "Output",\

 CellChangeTimes->{{3.822050305070771*^9, 3.822050332433422*^9}, 
   3.822110196649102*^9, 3.82239406471635*^9, 3.822480281504019*^9, 
   3.822735587416183*^9, 3.822987846933032*^9, 3.8230690863288116`*^9, 
   3.8231649962857027`*^9, 3.823244482305881*^9, 3.823260467848342*^9, 
   3.823321200052402*^9, 3.825056360602726*^9, 3.825137008454404*^9, 
   3.825151729338216*^9, 3.825401023677639*^9, 3.825407098362351*^9, 
   3.8254072047050753`*^9, 3.825477863090695*^9, 3.825576529425736*^9, 
   3.825580580602195*^9, 3.8255834884136868`*^9, 3.825585225062541*^9, 
   3.8255881075888853`*^9, 3.825657872467626*^9, 3.825736944334457*^9, 
   3.825755829749771*^9, 3.82591995495133*^9, 3.8259212557832127`*^9, 
   3.825923197009672*^9, 3.825925174025566*^9, {3.825926044536233*^9, 
   3.825926051005781*^9}, 3.8259262044565496`*^9, 3.8259309366628933`*^9, 
   3.825931589840465*^9, 3.826007651925837*^9, 3.8260105696219254`*^9, 
   3.826017179747204*^9, 3.826101910173291*^9, 3.826324196228642*^9, 
   3.826327721433622*^9, 3.82876724986591*^9, 3.829114991474523*^9, 
   3.8291904210722103`*^9, 3.831443433925535*^9, 3.831526715383157*^9, 
   3.83178637624765*^9, 3.832237059844308*^9, 3.8372381947402782`*^9, 
   3.8372540890122213`*^9, 3.837490232771442*^9, 3.8391434969141607`*^9, 
   3.84009675622474*^9, 3.840164429751038*^9, 3.8402460944613953`*^9, 
   3.840619592198473*^9, 3.840697589263949*^9, 3.840788584115315*^9, 
   3.8408509192759943`*^9, 3.840858223519435*^9, 3.841111782145322*^9, 
   3.841131427166266*^9, 3.841148401381949*^9, 3.8412183681929617`*^9, 
   3.841383007483098*^9, 3.841449274944014*^9, 3.852744257454616*^9, 
   3.8545472637715273`*^9, 3.854631490674412*^9, 3.854733188437475*^9, 
   3.854794176479576*^9, 3.854875595629806*^9, 3.855067063115068*^9, 
   3.8556825299350357`*^9, 3.85574545690554*^9, 3.855757364387833*^9, 
   3.856360018457882*^9, 3.8578187627425957`*^9, 3.858681440525622*^9, 
   3.8656048924086027`*^9, 3.872254459783907*^9, 3.872590741601995*^9, 
   3.8726166693574533`*^9, 3.8726731184713707`*^9, 3.8733679461388483`*^9, 
   3.8757855931013393`*^9, 3.876406733220199*^9, 3.8868471584303207`*^9, 
   3.886847888085847*^9, 3.887133757586802*^9, 3.8871908629833937`*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"d32c2a39-9684-476d-a704-12bd2e3345a4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", "M"}], 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"2", " ", "M"}], "r"]}]], " ", 
    SuperscriptBox["r", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.822050305070771*^9, 3.822050332433422*^9}, 
   3.822110196649102*^9, 3.82239406471635*^9, 3.822480281504019*^9, 
   3.822735587416183*^9, 3.822987846933032*^9, 3.8230690863288116`*^9, 
   3.8231649962857027`*^9, 3.823244482305881*^9, 3.823260467848342*^9, 
   3.823321200052402*^9, 3.825056360602726*^9, 3.825137008454404*^9, 
   3.825151729338216*^9, 3.825401023677639*^9, 3.825407098362351*^9, 
   3.8254072047050753`*^9, 3.825477863090695*^9, 3.825576529425736*^9, 
   3.825580580602195*^9, 3.8255834884136868`*^9, 3.825585225062541*^9, 
   3.8255881075888853`*^9, 3.825657872467626*^9, 3.825736944334457*^9, 
   3.825755829749771*^9, 3.82591995495133*^9, 3.8259212557832127`*^9, 
   3.825923197009672*^9, 3.825925174025566*^9, {3.825926044536233*^9, 
   3.825926051005781*^9}, 3.8259262044565496`*^9, 3.8259309366628933`*^9, 
   3.825931589840465*^9, 3.826007651925837*^9, 3.8260105696219254`*^9, 
   3.826017179747204*^9, 3.826101910173291*^9, 3.826324196228642*^9, 
   3.826327721433622*^9, 3.82876724986591*^9, 3.829114991474523*^9, 
   3.8291904210722103`*^9, 3.831443433925535*^9, 3.831526715383157*^9, 
   3.83178637624765*^9, 3.832237059844308*^9, 3.8372381947402782`*^9, 
   3.8372540890122213`*^9, 3.837490232771442*^9, 3.8391434969141607`*^9, 
   3.84009675622474*^9, 3.840164429751038*^9, 3.8402460944613953`*^9, 
   3.840619592198473*^9, 3.840697589263949*^9, 3.840788584115315*^9, 
   3.8408509192759943`*^9, 3.840858223519435*^9, 3.841111782145322*^9, 
   3.841131427166266*^9, 3.841148401381949*^9, 3.8412183681929617`*^9, 
   3.841383007483098*^9, 3.841449274944014*^9, 3.852744257454616*^9, 
   3.8545472637715273`*^9, 3.854631490674412*^9, 3.854733188437475*^9, 
   3.854794176479576*^9, 3.854875595629806*^9, 3.855067063115068*^9, 
   3.8556825299350357`*^9, 3.85574545690554*^9, 3.855757364387833*^9, 
   3.856360018457882*^9, 3.8578187627425957`*^9, 3.858681440525622*^9, 
   3.8656048924086027`*^9, 3.872254459783907*^9, 3.872590741601995*^9, 
   3.8726166693574533`*^9, 3.8726731184713707`*^9, 3.8733679461388483`*^9, 
   3.8757855931013393`*^9, 3.876406733220199*^9, 3.8868471584303207`*^9, 
   3.886847888085847*^9, 3.887133757586802*^9, 3.887190862986722*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"0c45cc4f-9677-4221-b5e0-fda938409aee"]
}, Open  ]],

Cell[TextData[{
 "Trace free part of tensorial projection\n",
 Cell[BoxData[
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[DoubleStruckCapitalK]", "o"], 
    RowBox[{" ", "ab"}]], " ", "=", "  ", 
   RowBox[{
    SubscriptBox["\[DoubleStruckCapitalK]", 
     RowBox[{" ", "ab"}]], " ", "-", 
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox[
      SuperscriptBox[
       OverscriptBox["\[Gamma]", "^"], " "], "ab"], " ", 
     SubscriptBox[
      SuperscriptBox["\[DoubleStruckCapitalK]", "f"], "f"]}]}]}]],
  ExpressionUUID->"9d0dff05-e49c-40bc-8b31-716c1d965520"]
}], "Text",
 CellChangeTimes->{{3.822050402779675*^9, 3.82205043329981*^9}, 
   3.828767297897492*^9},ExpressionUUID->"15af8d19-7c9a-4f0f-8dd5-\
d96c50fad5e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"KKcab", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KKab", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"\[Gamma]hab", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "KK"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.822050444107885*^9, 3.8220505317871103`*^9}, 
   3.825926065181404*^9, 3.825926210348126*^9, 3.854547292665022*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"eda07ac2-6cb5-4c8b-a3e5-47c73a56c120"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", "r"}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "M"}], "+", "r"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", "r"}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
        
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", "r"}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", 
             RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}],
            " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["a", "3"], " ", "M", " ", "r", " ", 
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "3"]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", "r"}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"]}]]},
     {
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["a", "3"], " ", "M", " ", "r", " ", 
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "3"]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", "r"}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"]}]], 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "M"}], "+", "r"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "M"}], "+", "r"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", "r"}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "4"]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"2", " ", "M", " ", "r"}], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.822050509284053*^9, 3.822050532441585*^9}, 
   3.822110197127336*^9, 3.82239406512989*^9, 3.822480282013195*^9, 
   3.822735587759153*^9, 3.8229878473412437`*^9, 3.823069086806843*^9, 
   3.823164996773567*^9, 3.823244482798203*^9, 3.823260468261043*^9, 
   3.8233212004572783`*^9, 3.825056370181381*^9, 3.825137013211123*^9, 
   3.825151729758092*^9, 3.8254010240780077`*^9, 3.825407098709043*^9, 
   3.825407205066757*^9, 3.8254778635333652`*^9, 3.8255765298910646`*^9, 
   3.825580600742836*^9, 3.825583488784555*^9, 3.8255852253857117`*^9, 
   3.825588107996951*^9, 3.8256578728896723`*^9, 3.825736944741497*^9, 
   3.8257558302949944`*^9, 3.8259199555742207`*^9, 3.825921256060296*^9, 
   3.825923197619231*^9, 3.825925175336027*^9, 3.825926068173641*^9, 
   3.825926211471024*^9, 3.825930937859508*^9, 3.825931591022582*^9, 
   3.8260076531537046`*^9, 3.826010576963649*^9, 3.826017180879014*^9, 
   3.826101911294712*^9, 3.8263241975139227`*^9, 3.8263277226826344`*^9, 
   3.8287673053145227`*^9, 3.8291150630106688`*^9, 3.8291904268294477`*^9, 
   3.8314434347337027`*^9, 3.831526716192746*^9, 3.831786377006958*^9, 
   3.832237060614459*^9, 3.837238195665659*^9, 3.837254089796365*^9, 
   3.837490234180079*^9, 3.83914359417677*^9, 3.8400967569839897`*^9, 
   3.840164431059267*^9, 3.840246095646406*^9, 3.8406195929563103`*^9, 
   3.840697589962254*^9, 3.8407885848786716`*^9, 3.840850920386341*^9, 
   3.840858224278543*^9, 3.841111783387651*^9, 3.841131427933243*^9, 
   3.841148402464878*^9, 3.841218368880406*^9, 3.841383008342062*^9, 
   3.8414492759857283`*^9, 3.852744263024047*^9, 3.85454729383922*^9, 
   3.854631491232444*^9, 3.8547331890744*^9, 3.85479417705986*^9, 
   3.854875596149625*^9, 3.855067063354156*^9, 3.855682530175531*^9, 
   3.855745457144771*^9, 3.8557573646372633`*^9, 3.856360018711479*^9, 
   3.8578187629806957`*^9, 3.858681440776176*^9, 3.865604892646562*^9, 
   3.8722544600220213`*^9, 3.872590741842216*^9, 3.872616669588344*^9, 
   3.872673118707456*^9, 3.8733679463735313`*^9, 3.87578559336703*^9, 
   3.8764067334581203`*^9, 3.88684715879734*^9, 3.886847888410344*^9, 
   3.8871337679499702`*^9, 3.8871908632079153`*^9},
 CellLabel->
  "Out[142]//MatrixForm=",ExpressionUUID->"225d6430-6162-4fbb-94cb-\
ba5760be1f9c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"KKcAB", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"KKcab", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
         RowBox[{"\[Gamma]hAB", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "i"}], "]"}], "]"}], 
         RowBox[{"\[Gamma]hAB", "[", 
          RowBox[{"[", 
           RowBox[{"jj", ",", "j"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.825139809938665*^9, 3.82513992138485*^9}, 
   3.854547299372201*^9},
 CellLabel->
  "In[143]:=",ExpressionUUID->"cf453f76-2ed4-4770-9593-e5cd38ac3a77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"KAB", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"nhA", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"nhA", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "\[Kappa]\[Kappa]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"nhA", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "kkA"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"nhA", "[", 
           RowBox[{"[", "j", "]"}], "]"}], 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "kkA"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", 
           RowBox[{"KKcAB", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", 
           RowBox[{"KKcAB", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], "+", 
       RowBox[{
        FractionBox["1", "2"], "KK", " ", "\[Pi]AB"}]}], " ", ")"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.825139346132876*^9, 3.825139437720022*^9}, {
   3.825139527749016*^9, 3.825139588870986*^9}, {3.8251397408645887`*^9, 
   3.82513975065273*^9}, {3.825139797524742*^9, 3.825139803012311*^9}, {
   3.825139938372608*^9, 3.825140010832416*^9}, {3.825926088341654*^9, 
   3.8259260926280537`*^9}, {3.825926218673121*^9, 3.825926222775779*^9}, 
   3.854547309053063*^9},
 CellLabel->
  "In[144]:=",ExpressionUUID->"ac02a80a-c44a-4bfa-9afc-9421da188801"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0"},
      {"0", "0", "0"},
      {"0", "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Output",
 CellChangeTimes->{
  3.82513934801556*^9, {3.825139391614955*^9, 3.82513942311661*^9}, {
   3.825139567774955*^9, 3.825139591337022*^9}, 3.82513976875884*^9, 
   3.8251399306762867`*^9, {3.825139992302322*^9, 3.8251400115643883`*^9}, 
   3.8251517470162153`*^9, 3.825401043316462*^9, 3.825407117928473*^9, 
   3.825407227194323*^9, 3.825477881759025*^9, 3.8255765528630733`*^9, {
   3.825580610627296*^9, 3.825580638800894*^9}, 3.82558351156748*^9, 
   3.825585250349162*^9, 3.8255881243295393`*^9, 3.825657901142054*^9, 
   3.8257369610517607`*^9, 3.825755852339479*^9, 3.825919984720627*^9, 
   3.825921259903566*^9, 3.82592323641917*^9, 3.8259251794478893`*^9, 
   3.8259260977811832`*^9, 3.8259262289619083`*^9, 3.825930942060294*^9, 
   3.8259315951460543`*^9, 3.826007656782118*^9, 3.826010591371368*^9, 
   3.826017184832437*^9, 3.826101915077053*^9, 3.826324202262556*^9, 
   3.8263277273428087`*^9, 3.828767323102437*^9, 3.8291150725917063`*^9, 
   3.829190435980239*^9, 3.8314434380915623`*^9, 3.831526719039813*^9, 
   3.831786379642662*^9, 3.8322370632037086`*^9, 3.8372381988473063`*^9, 
   3.837254092441799*^9, 3.837490239226747*^9, 3.8391436648733*^9, 
   3.840096759747456*^9, 3.840164435607697*^9, 3.840246099735115*^9, 
   3.840619595638661*^9, 3.840697592467374*^9, 3.84078858757837*^9, 
   3.840850924288568*^9, 3.8408582270600233`*^9, 3.841111787440662*^9, 
   3.841131430659889*^9, 3.8411484061646023`*^9, 3.841218371379731*^9, 
   3.841383011293853*^9, 3.841449279662696*^9, 3.852744289539575*^9, 
   3.854547399603544*^9, 3.854631593454314*^9, 3.85473330243014*^9, 
   3.854794275244272*^9, 3.8548756926523647`*^9, 3.855067107831882*^9, 
   3.85568258265687*^9, 3.855745503481786*^9, 3.855757415033882*^9, 
   3.856360081633829*^9, 3.8578188103393*^9, 3.8586814865654173`*^9, 
   3.865604937077079*^9, 3.872254503579562*^9, 3.872590788372335*^9, 
   3.872616712784424*^9, 3.872673173903915*^9, 3.873367994885222*^9, 
   3.875785645321622*^9, 3.876406782159872*^9, 3.88684720044974*^9, 
   3.8868479290267277`*^9, 3.887133818624321*^9, 3.8871909044355*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"b4722513-f934-46a1-8ef9-665b993913a7"]
}, Open  ]],

Cell[TextData[{
 "Series expansion of ",
 Cell[BoxData[
  FormBox[
   FractionBox["\[Kappa]", "\[DoubleStruckCapitalK]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "defe9a6b-16de-4ded-9930-54e0a5d3f2cd"],
 " is in accordance with the hyperbolicity condition of Beyer et al."
}], "Text",
 CellChangeTimes->{{3.887133830244289*^9, 
  3.887133874576096*^9}},ExpressionUUID->"96753ce4-bc6a-4af9-87a2-\
7bb5650a11d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    FractionBox["\[Kappa]\[Kappa]", "KK"], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.852744412639159*^9, 3.8527445147536583`*^9}, {
  3.854547495509616*^9, 3.854547496103215*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"5ec59d8d-99b2-4544-9c66-19d81968cd29"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], "+", 
   FractionBox["M", 
    RowBox[{"2", " ", "r"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["M", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["M", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "M", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
    SuperscriptBox["r", "3"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
    Rational[-1, 2], Rational[1, 2] $CellContext`M, 
    Rational[1, 8] (3 $CellContext`a^2 - 
     8 $CellContext`M^2 + $CellContext`a^2 Cos[2 $CellContext`\[CurlyTheta]]),
     2 $CellContext`M^3 - $CellContext`a^2 $CellContext`M 
    Cos[2 $CellContext`\[CurlyTheta]]}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.852744427543302*^9, 3.852744448081306*^9}, 
   3.85274452292871*^9, 3.854547497736079*^9, 3.854631605791654*^9, 
   3.854733315435281*^9, 3.854794287008555*^9, 3.8548757039797983`*^9, 
   3.855067113168738*^9, 3.855682588435471*^9, 3.8557455090141783`*^9, 
   3.855757420548777*^9, 3.856360087492941*^9, 3.8578188161373787`*^9, 
   3.858681492078012*^9, 3.865604942496814*^9, 3.872254508873781*^9, 
   3.8725907937188463`*^9, 3.872616717884735*^9, 3.8726731793601313`*^9, 
   3.87336800037223*^9, 3.8757856509635477`*^9, 3.8764067876176577`*^9, 
   3.886847205633717*^9, 3.886847934191362*^9, 3.88713387771341*^9, 
   3.887190904633772*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"09459b94-c822-4e8e-bf92-44bdd02ed672"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Spin-weighted variables", "Chapter",
 CellChangeTimes->{{3.8220509907061653`*^9, 
  3.822050997801931*^9}},ExpressionUUID->"e0f51358-313c-4135-b358-\
077dacbc40a0"],

Cell[TextData[{
 "We have to supply the code with \[DoubleStruckA], \[DoubleStruckB], \
\[DoubleStruckCapitalR](=2), ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[DoubleStruckCapitalN]", "^"], TraditionalForm]],
  ExpressionUUID->"046d19af-01d8-45b3-b47a-8c83eef16e7e"],
 ", \[DoubleStruckCapitalN], \[DoubleStruckK], \[DoubleStruckCapitalK], ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[DoubleStruckCapitalK]", "\[SmallCircle]"], "qq"], 
   TraditionalForm]],ExpressionUUID->"91c6520a-9d2c-4f62-ad3d-26f2e10382d0"],
 " and ",
 StyleBox["\[Kappa]",
  FontWeight->"Bold"],
 ".",
 StyleBox[" ",
  FontWeight->"Bold"],
 "Once having these, it can compute all the other variables."
}], "Text",
 CellChangeTimes->{{3.822112283635994*^9, 3.822112383430086*^9}, {
  3.8871338993242407`*^9, 
  3.887133918586669*^9}},ExpressionUUID->"20a84fef-148b-4894-af37-\
36288a6027e9"],

Cell[CellGroupData[{

Cell["Dyad", "Subchapter",
 CellChangeTimes->{{3.822051636497843*^9, 
  3.822051638969583*^9}},ExpressionUUID->"f172e0a6-38dc-49ee-8e81-\
0a0e5188dc61"],

Cell[TextData[{
 "On the unit sphere we have the complex dyad ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["q", "a"], ",", 
     SuperscriptBox[
      OverscriptBox["q", "_"], "a"]}], "}"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "60cd4397-2f17-4edb-8c7a-23617b9f8415"]
}], "Text",
 CellChangeTimes->{{3.8220516494321203`*^9, 3.822051657939951*^9}, {
  3.887192079973987*^9, 
  3.88719210556433*^9}},ExpressionUUID->"a102d266-1b5e-4741-8c13-\
acc331b4de61"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"qA", "=", 
   RowBox[{"-", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      FractionBox["J", 
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qbA", "=", 
   RowBox[{"-", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", 
       FractionBox["J", 
        RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qa", "=", 
   RowBox[{"-", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"J", " ", 
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qba", "=", 
   RowBox[{"-", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "J"}], " ", 
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}]}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.822051661727*^9, 3.822051738992629*^9}, {
  3.8221119379484453`*^9, 3.8221119513251753`*^9}, {3.8251522038506536`*^9, 
  3.82515222445612*^9}, {3.8545476637483177`*^9, 3.854547676798867*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"4d3396f0-ed88-47fd-a159-a5d593e4a027"],

Cell[TextData[{
 "Then the normalization ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["q", "a"], 
     SubscriptBox["q", "a"]}], "=", 
    RowBox[{"0", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["q", "_"], "a"], 
      SubscriptBox[
       OverscriptBox["q", "_"], "a"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cd98d08a-d027-425c-b90b-443098e97a18"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["q", "a"], 
     SubscriptBox[
      OverscriptBox["q", "_"], "a"]}], "=", "2"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "95e73188-ab67-4da5-95fe-0f3de9fb5d97"]
}], "Text",
 CellChangeTimes->{{3.822051757452723*^9, 3.822051765016858*^9}, {
  3.887191776890168*^9, 3.887191778777822*^9}, {3.887192110025753*^9, 
  3.887192157774393*^9}},ExpressionUUID->"d5db5cbf-1771-4770-b6b5-\
07b31449dd19"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"qA", "[", 
      RowBox[{"[", "ii", "]"}], "]"}], 
     RowBox[{"qa", "[", 
      RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
  RowBox[{
   SuperscriptBox["J", "2"], "\[Rule]", 
   RowBox[{"-", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"qbA", "[", 
      RowBox[{"[", "ii", "]"}], "]"}], 
     RowBox[{"qba", "[", 
      RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
  RowBox[{
   SuperscriptBox["J", "2"], "\[Rule]", 
   RowBox[{"-", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"qA", "[", 
      RowBox[{"[", "ii", "]"}], "]"}], 
     RowBox[{"qba", "[", 
      RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
  RowBox[{
   SuperscriptBox["J", "2"], "\[Rule]", 
   RowBox[{"-", "1"}]}]}]}], "Input",
 CellChangeTimes->{{3.822051768662855*^9, 3.822051803307694*^9}, {
  3.8251522356846943`*^9, 3.825152251064987*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"6adc5a22-9d0f-4588-81c2-dba667c1daef"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.822051804046673*^9, 3.822110197263261*^9, 3.822111954962627*^9, 
   3.8223940653395452`*^9, 3.8224802821917477`*^9, 3.822735587769602*^9, 
   3.82298784754613*^9, 3.823069087001972*^9, 3.82316499694805*^9, 
   3.823244482978839*^9, 3.823260468452273*^9, 3.823321200641898*^9, 
   3.825056396189122*^9, {3.82515223197786*^9, 3.825152252289386*^9}, 
   3.825401063015012*^9, 3.8254071187687073`*^9, 3.825407228315721*^9, 
   3.8254778829831123`*^9, 3.825576554047393*^9, 3.825659665991652*^9, 
   3.825737050817223*^9, 3.8287807613320713`*^9, 3.8291159024335737`*^9, 
   3.8291906612649727`*^9, 3.831443911032859*^9, 3.831526949902547*^9, 
   3.831786380577314*^9, 3.832237064213925*^9, 3.837238199860466*^9, 
   3.8372540933865356`*^9, 3.837490240883772*^9, 3.839143774220087*^9, 
   3.840096760950951*^9, 3.840164437199457*^9, 3.840246101057808*^9, 
   3.8406195965780163`*^9, 3.840697593122734*^9, 3.840788588475589*^9, 
   3.840850760005354*^9, 3.840850928386479*^9, 3.8408582278158503`*^9, 
   3.841111788749818*^9, 3.841131431592511*^9, 3.8411484071851683`*^9, 
   3.84121837202479*^9, 3.841383011984811*^9, 3.8414492806321993`*^9, 
   3.854547587676299*^9, 3.8545476826274967`*^9, 3.854631606166575*^9, 
   3.8547333158840227`*^9, 3.8547942873772717`*^9, 3.854875704294113*^9, 
   3.855067113355362*^9, 3.8556825886537724`*^9, 3.85574550925196*^9, 
   3.855757420834819*^9, 3.856360087664878*^9, 3.857818816299341*^9, 
   3.8586814923012133`*^9, 3.8656049427106647`*^9, 3.8722545090541983`*^9, 
   3.872590793901125*^9, 3.872616718050424*^9, 3.872673179529271*^9, 
   3.8757856511679287`*^9, 3.8867761590648947`*^9, {3.886776203473427*^9, 
   3.886776220620096*^9}, 3.886847242433514*^9, 3.886847934425498*^9, 
   3.8871917951495247`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"a605e7bd-f414-4bfb-83d8-ee84bb78d002"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.822051804046673*^9, 3.822110197263261*^9, 3.822111954962627*^9, 
   3.8223940653395452`*^9, 3.8224802821917477`*^9, 3.822735587769602*^9, 
   3.82298784754613*^9, 3.823069087001972*^9, 3.82316499694805*^9, 
   3.823244482978839*^9, 3.823260468452273*^9, 3.823321200641898*^9, 
   3.825056396189122*^9, {3.82515223197786*^9, 3.825152252289386*^9}, 
   3.825401063015012*^9, 3.8254071187687073`*^9, 3.825407228315721*^9, 
   3.8254778829831123`*^9, 3.825576554047393*^9, 3.825659665991652*^9, 
   3.825737050817223*^9, 3.8287807613320713`*^9, 3.8291159024335737`*^9, 
   3.8291906612649727`*^9, 3.831443911032859*^9, 3.831526949902547*^9, 
   3.831786380577314*^9, 3.832237064213925*^9, 3.837238199860466*^9, 
   3.8372540933865356`*^9, 3.837490240883772*^9, 3.839143774220087*^9, 
   3.840096760950951*^9, 3.840164437199457*^9, 3.840246101057808*^9, 
   3.8406195965780163`*^9, 3.840697593122734*^9, 3.840788588475589*^9, 
   3.840850760005354*^9, 3.840850928386479*^9, 3.8408582278158503`*^9, 
   3.841111788749818*^9, 3.841131431592511*^9, 3.8411484071851683`*^9, 
   3.84121837202479*^9, 3.841383011984811*^9, 3.8414492806321993`*^9, 
   3.854547587676299*^9, 3.8545476826274967`*^9, 3.854631606166575*^9, 
   3.8547333158840227`*^9, 3.8547942873772717`*^9, 3.854875704294113*^9, 
   3.855067113355362*^9, 3.8556825886537724`*^9, 3.85574550925196*^9, 
   3.855757420834819*^9, 3.856360087664878*^9, 3.857818816299341*^9, 
   3.8586814923012133`*^9, 3.8656049427106647`*^9, 3.8722545090541983`*^9, 
   3.872590793901125*^9, 3.872616718050424*^9, 3.872673179529271*^9, 
   3.8757856511679287`*^9, 3.8867761590648947`*^9, {3.886776203473427*^9, 
   3.886776220620096*^9}, 3.886847242433514*^9, 3.886847934425498*^9, 
   3.887191795153656*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"ecc985a4-6f25-4418-9564-baf2d4ab0088"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.822051804046673*^9, 3.822110197263261*^9, 3.822111954962627*^9, 
   3.8223940653395452`*^9, 3.8224802821917477`*^9, 3.822735587769602*^9, 
   3.82298784754613*^9, 3.823069087001972*^9, 3.82316499694805*^9, 
   3.823244482978839*^9, 3.823260468452273*^9, 3.823321200641898*^9, 
   3.825056396189122*^9, {3.82515223197786*^9, 3.825152252289386*^9}, 
   3.825401063015012*^9, 3.8254071187687073`*^9, 3.825407228315721*^9, 
   3.8254778829831123`*^9, 3.825576554047393*^9, 3.825659665991652*^9, 
   3.825737050817223*^9, 3.8287807613320713`*^9, 3.8291159024335737`*^9, 
   3.8291906612649727`*^9, 3.831443911032859*^9, 3.831526949902547*^9, 
   3.831786380577314*^9, 3.832237064213925*^9, 3.837238199860466*^9, 
   3.8372540933865356`*^9, 3.837490240883772*^9, 3.839143774220087*^9, 
   3.840096760950951*^9, 3.840164437199457*^9, 3.840246101057808*^9, 
   3.8406195965780163`*^9, 3.840697593122734*^9, 3.840788588475589*^9, 
   3.840850760005354*^9, 3.840850928386479*^9, 3.8408582278158503`*^9, 
   3.841111788749818*^9, 3.841131431592511*^9, 3.8411484071851683`*^9, 
   3.84121837202479*^9, 3.841383011984811*^9, 3.8414492806321993`*^9, 
   3.854547587676299*^9, 3.8545476826274967`*^9, 3.854631606166575*^9, 
   3.8547333158840227`*^9, 3.8547942873772717`*^9, 3.854875704294113*^9, 
   3.855067113355362*^9, 3.8556825886537724`*^9, 3.85574550925196*^9, 
   3.855757420834819*^9, 3.856360087664878*^9, 3.857818816299341*^9, 
   3.8586814923012133`*^9, 3.8656049427106647`*^9, 3.8722545090541983`*^9, 
   3.872590793901125*^9, 3.872616718050424*^9, 3.872673179529271*^9, 
   3.8757856511679287`*^9, 3.8867761590648947`*^9, {3.886776203473427*^9, 
   3.886776220620096*^9}, 3.886847242433514*^9, 3.886847934425498*^9, 
   3.8871917951581497`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"e1ac2516-388b-49ec-9a31-1a7873bcbd92"]
}, Open  ]],

Cell[TextData[{
 "Unit sphere metric can be written as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "ab"], "=", 
    RowBox[{
     SubscriptBox["q", 
      RowBox[{"(", "a"}]], 
     SubscriptBox[
      OverscriptBox["q", "_"], 
      RowBox[{"b", ")"}]]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3aca26bf-cd57-49ad-8528-ef6d5c95b70a"]
}], "Text",
 CellChangeTimes->{{3.822051819219323*^9, 3.8220518287602797`*^9}, {
  3.887192033336*^9, 
  3.887192064192017*^9}},ExpressionUUID->"81208c7e-74d0-4aa8-88a2-\
c1f536209678"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qab", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"qa", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"qba", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"qa", "[", 
           RowBox[{"[", "j", "]"}], "]"}], 
          RowBox[{"qba", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["J", "2"], "\[Rule]", 
     RowBox[{"-", "1"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.8220518324025927`*^9, 3.822051895735722*^9}, 
   3.825152266344307*^9},
 CellLabel->
  "In[153]:=",ExpressionUUID->"e8f788bc-6c0c-4c7c-836d-40d36cc6878c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.822051886025285*^9, 3.822051896191683*^9}, 
   3.822110197393723*^9, 3.822111960884283*^9, 3.8223940654697647`*^9, 
   3.822480282261565*^9, 3.8227355877787313`*^9, 3.822987847674953*^9, 
   3.8230690870975037`*^9, 3.8231649970153513`*^9, 3.82324448305107*^9, 
   3.823260468565502*^9, 3.8233212007640657`*^9, 3.8250563962101793`*^9, {
   3.8251522586947393`*^9, 3.825152267779462*^9}, 3.825401063151519*^9, 
   3.825407118788207*^9, 3.82540722834673*^9, 3.825477883099081*^9, 
   3.825576554150344*^9, 3.8256596660873404`*^9, 3.82573705093356*^9, 
   3.828780761360804*^9, 3.829115907123662*^9, 3.829190664498474*^9, 
   3.831443911052641*^9, 3.8315269500414257`*^9, 3.831786380687564*^9, 
   3.832237064386561*^9, 3.837238199979364*^9, 3.837254093519581*^9, 
   3.837490241026786*^9, 3.839143774376031*^9, 3.840096761079363*^9, 
   3.840164437325989*^9, 3.840246101191894*^9, 3.8406195966939793`*^9, 
   3.840697593138587*^9, 3.8407885885766163`*^9, 3.840850760032909*^9, 
   3.840850928455954*^9, 3.840858227836094*^9, 3.8411117888697968`*^9, 
   3.841131431743919*^9, 3.8411484072159147`*^9, 3.841218372036072*^9, 
   3.841383012002912*^9, 3.84144928066401*^9, 3.854547593685252*^9, 
   3.8545476885162582`*^9, 3.854631606212056*^9, 3.8547333159528093`*^9, 
   3.8547942874225903`*^9, 3.8548757043286343`*^9, 3.855067113383074*^9, 
   3.8556825886839027`*^9, 3.855745509294949*^9, 3.855757420907061*^9, 
   3.8563600876864853`*^9, 3.857818816318563*^9, 3.858681492334175*^9, 
   3.865604942746806*^9, 3.872254509082912*^9, 3.872590793925436*^9, 
   3.8726167180745697`*^9, 3.872673179547227*^9, 3.875785651207308*^9, 
   3.886776159117917*^9, {3.886776203535494*^9, 3.88677622070236*^9}, 
   3.8868472424748583`*^9, 3.886847934453291*^9, 3.887192076421988*^9},
 CellLabel->
  "Out[154]//MatrixForm=",ExpressionUUID->"7e5d90ac-1ed2-42bf-8750-\
fb4d9c4bd4af"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"qAB", "=", 
   RowBox[{"Inverse", "[", "qab", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qAb", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.822051908791267*^9, 3.822051969705989*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"1c4c384a-a771-48ad-b6ab-b5ff5183bbc1"],

Cell[TextData[{
 "We define them on the whole initial data surface by Lie dragging them along \
",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Rho]", "a"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "49e27fb5-bede-4310-974a-12a783ba57ec"]
}], "Text",
 CellChangeTimes->{{3.822052057465375*^9, 3.822052062069145*^9}, {
  3.887192172305852*^9, 
  3.887192213144496*^9}},ExpressionUUID->"47694310-fdca-4293-bcc3-\
d9f80397eb2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"qpA", "=", 
   RowBox[{"-", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", 
      FractionBox["J", 
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qpbA", "=", 
   RowBox[{"-", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", 
      RowBox[{"-", 
       FractionBox["J", 
        RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qpa", "=", 
   RowBox[{"-", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", 
      RowBox[{"J", " ", 
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qpba", "=", 
   RowBox[{"-", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", 
      RowBox[{
       RowBox[{"-", "J"}], " ", 
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}]}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.822052235796733*^9, 3.82205225070884*^9}, {
  3.8221119922745333`*^9, 3.822112002091494*^9}, {3.825152283673254*^9, 
  3.825152298472362*^9}, {3.85454769581793*^9, 3.854547706513685*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"8c30647a-a266-4667-afcd-2dedec752313"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalL]", "\[Rho]"], 
    SuperscriptBox["q", "a"]}], "=", "0"}], 
  TraditionalForm]],ExpressionUUID->"da90d50a-837c-4fc4-8eba-eb70b3a5b699"]], \
"Text",
 CellChangeTimes->{{3.822052591610538*^9, 
  3.8220526028162203`*^9}},ExpressionUUID->"6ca13f83-8dbe-48a1-81aa-\
7d546fc83fe5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]A", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"qpA", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"yA", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalGamma]hAbc", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "jj", ",", "ii"}], "]"}], "]"}], 
             RowBox[{"qpA", "[", 
              RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"qpA", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Rho]A", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"yA", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalGamma]hAbc", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "jj", ",", "ii"}], "]"}], "]"}], 
             RowBox[{"\[Rho]A", "[", 
              RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8220522611039457`*^9, 3.822052319369569*^9}, {
   3.8220523776808233`*^9, 3.822052581976622*^9}, 3.8545476189213877`*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"bb8c6b89-656e-43c8-bfc4-b9c293a56bd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.822052320347767*^9, 3.82205244494591*^9, {3.822052569097746*^9, 
   3.822052582431061*^9}, 3.8221101976433897`*^9, 3.822112021315928*^9, 
   3.82239406573033*^9, 3.822480282441759*^9, 3.822735587792078*^9, 
   3.8229878479287243`*^9, 3.823069087350168*^9, 3.8231649971920156`*^9, 
   3.823244483232213*^9, 3.8232604687787*^9, 3.823321201019054*^9, 
   3.825056396251339*^9, 3.825152306935618*^9, 3.825401063413348*^9, 
   3.8254071188130283`*^9, 3.82540722838841*^9, 3.8254778833461027`*^9, 
   3.825576554373391*^9, 3.825659666407284*^9, 3.825737051153894*^9, 
   3.828780761396139*^9, 3.829115918306346*^9, 3.8291906767831383`*^9, 
   3.831443911307851*^9, 3.8315269503285418`*^9, 3.8317863809894247`*^9, 
   3.832237064620324*^9, 3.83723820014981*^9, 3.837254093887042*^9, 
   3.8374902413467913`*^9, 3.839143774664526*^9, 3.840096761331506*^9, 
   3.8401644375816097`*^9, 3.840246101452248*^9, 3.8406195969924297`*^9, 
   3.840697593158349*^9, 3.840788588844654*^9, 3.840850760452614*^9, 
   3.840850928584353*^9, 3.840858227865697*^9, 3.8411117891126757`*^9, 
   3.8411314320740957`*^9, 3.841148407254147*^9, 3.841218372051618*^9, 
   3.841383012030333*^9, 3.841449280729941*^9, 3.854547620199154*^9, 
   3.854547712245232*^9, 3.854631606262965*^9, 3.8547333160585823`*^9, 
   3.854794287480419*^9, 3.85487570437496*^9, 3.855067113416979*^9, 
   3.855682588726948*^9, 3.855745509342742*^9, 3.855757420983438*^9, 
   3.8563600877145643`*^9, 3.857818816355056*^9, 3.858681492377097*^9, 
   3.8656049427897873`*^9, 3.872254509118291*^9, 3.8725907939631968`*^9, 
   3.872616718103643*^9, 3.872673179574172*^9, 3.8757856512544403`*^9, 
   3.8867761591918077`*^9, {3.886776203615138*^9, 3.886776220790681*^9}, 
   3.886847242510971*^9, 3.886847934486013*^9, 3.8871922292134027`*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"252e338c-e6fc-464d-94cb-93f85db8f7bc"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalL]", "\[Rho]"], 
    SubscriptBox["q", "a"]}], "=", "0"}], 
  TraditionalForm]],ExpressionUUID->"be2c8835-56f6-4f76-9b9e-1ed59f6c5d8c"]], \
"Text",
 CellChangeTimes->{{3.822052591610538*^9, 
  3.822052632263571*^9}},ExpressionUUID->"2c6fb4f7-941f-4bd3-95f5-\
81c516bff65b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]A", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"qpa", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"yA", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalGamma]hAbc", "[", 
              RowBox[{"[", 
               RowBox[{"jj", ",", "i", ",", "ii"}], "]"}], "]"}], 
             RowBox[{"qpa", "[", 
              RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"qpa", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Rho]A", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], ",", 
            RowBox[{"yA", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalGamma]hAbc", "[", 
              RowBox[{"[", 
               RowBox[{"ii", ",", "jj", ",", "i"}], "]"}], "]"}], 
             RowBox[{"\[Rho]A", "[", 
              RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.822052646525002*^9, 3.822052714453011*^9}, {
   3.82205277058536*^9, 3.822052771490777*^9}, 3.854547626668686*^9},
 CellLabel->
  "In[162]:=",ExpressionUUID->"8663930e-63d5-4731-9c45-5dab73b1f013"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.822052717354229*^9, 3.822052772020812*^9, 3.822110197777093*^9, 
   3.822112025146389*^9, 3.8223940658579807`*^9, 3.822480282507052*^9, 
   3.822735587800644*^9, 3.822987848055511*^9, 3.823069087481683*^9, 
   3.823164997262682*^9, 3.8232444833034353`*^9, 3.823260468910787*^9, 
   3.823321201135903*^9, 3.82505639627205*^9, 3.825152312090287*^9, 
   3.825401063546267*^9, 3.825407118832197*^9, 3.825407228419175*^9, 
   3.825477883469589*^9, 3.825576554457932*^9, 3.825659666563945*^9, 
   3.825737051360999*^9, 3.8287807614188633`*^9, 3.82911592225858*^9, 
   3.829190679598988*^9, 3.8314439114418297`*^9, 3.831526950480959*^9, 
   3.8317863810992527`*^9, 3.832237064724825*^9, 3.8372382002121887`*^9, 
   3.837254094016857*^9, 3.837490241503398*^9, 3.839143774817812*^9, 
   3.840096761457622*^9, 3.840164437697229*^9, 3.840246101585834*^9, 
   3.840619597108782*^9, 3.840697593172627*^9, 3.840788588964444*^9, 
   3.8408507607704687`*^9, 3.8408509286542807`*^9, 3.840858227885446*^9, 
   3.8411117892302227`*^9, 3.841131432201852*^9, 3.8411484072816887`*^9, 
   3.8412183720616407`*^9, 3.841383012047422*^9, 3.841449280759945*^9, 
   3.85454762784165*^9, 3.8545477149722958`*^9, 3.854631606298027*^9, 
   3.8547333161163063`*^9, 3.854794287520267*^9, 3.85487570440558*^9, 
   3.855067113451569*^9, 3.8556825887582817`*^9, 3.855745509384739*^9, 
   3.855757421029776*^9, 3.8563600877426357`*^9, 3.857818816371319*^9, 
   3.858681492406815*^9, 3.865604942829232*^9, 3.872254509142413*^9, 
   3.8725907939859667`*^9, 3.872616718120929*^9, 3.872673179588832*^9, 
   3.875785651296184*^9, 3.886776159234297*^9, {3.886776203636827*^9, 
   3.886776220817944*^9}, 3.886847242527896*^9, 3.8868479345104113`*^9, 
   3.88719223368221*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"47a83e9e-48e2-4e25-9d2f-79112af4b6e5"]
}, Open  ]],

Cell["\<\
Connection compatible with the unit sphere metric and its curvature\
\>", "Text",
 CellChangeTimes->{{3.8871922466363163`*^9, 
  3.887192271902404*^9}},ExpressionUUID->"7ea8bfbb-91ef-48da-b805-\
e7b554b17cd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]qAbc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"qAB", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"qab", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "ii"}], "]"}], "]"}], ",", 
              RowBox[{"zA", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"qab", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "ii"}], "]"}], "]"}], ",", 
              RowBox[{"zA", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"qab", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"zA", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8256616099901657`*^9, 3.8256616286927557`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"023bc3ed-b8f6-492a-b257-8f3d0f4214c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RqabcD", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[CapitalGamma]qAbc", "[", 
          RowBox[{"[", 
           RowBox[{"l", ",", "j", ",", "k"}], "]"}], "]"}], ",", 
         RowBox[{"zA", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[CapitalGamma]qAbc", "[", 
         RowBox[{"[", 
          RowBox[{"l", ",", "i", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"zA", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CapitalGamma]qAbc", "[", 
            RowBox[{"[", 
             RowBox[{"l", ",", "i", ",", "ii"}], "]"}], "]"}]}], 
          RowBox[{"\[CapitalGamma]qAbc", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "j", ",", "k"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[CapitalGamma]qAbc", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "j", ",", "ii"}], "]"}], "]"}], 
          RowBox[{"\[CapitalGamma]qAbc", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "i", ",", "k"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8256616783797007`*^9, 3.825661701098041*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"1970d03f-8efb-43ca-a5e4-70e3fc8d928f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rqab", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"RqabcD", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "ii", ",", "j", ",", "ii"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.825661730835642*^9, 3.825661744738512*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"47dd0766-6907-4a02-96b5-f99a53ce8b26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.825661739389279*^9, 3.825661745154271*^9}, 
   3.825737051586443*^9, 3.82878076146071*^9, 3.829115932907933*^9, 
   3.8291906900269423`*^9, 3.8314439117063503`*^9, 3.831526950972603*^9, 
   3.831786381341281*^9, 3.832237064944681*^9, 3.837238200383288*^9, 
   3.8372540943433313`*^9, 3.837490241969267*^9, 3.839143775196042*^9, 
   3.840096761721159*^9, 3.840164437945657*^9, 3.840246101851666*^9, 
   3.840619597352116*^9, 3.8406975931925383`*^9, 3.8407885892153254`*^9, 
   3.84085076085264*^9, 3.840850928788088*^9, 3.840858227917997*^9, 
   3.841111789463121*^9, 3.84113143247081*^9, 3.841148407317903*^9, 
   3.841218372077536*^9, 3.841383012072695*^9, 3.841449280799891*^9, 
   3.854547644033884*^9, 3.8545477259317923`*^9, 3.854631606349113*^9, 
   3.854733316203352*^9, 3.854794287582118*^9, 3.854875704456257*^9, 
   3.855067113499824*^9, 3.855682588813122*^9, 3.855745509432344*^9, 
   3.855757421089752*^9, 3.8563600877750072`*^9, 3.8578188163989983`*^9, 
   3.858681492461363*^9, 3.865604942885187*^9, 3.872254509176243*^9, 
   3.872590794023346*^9, 3.872616718152112*^9, 3.87267317961948*^9, 
   3.875785651344305*^9, 3.886776159340694*^9, {3.886776203756445*^9, 
   3.886776220884102*^9}, 3.886847242559292*^9, 3.886847934554688*^9, 
   3.887192283192732*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"ae0b9767-f0d2-4a16-b689-e5e1ef325093"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rqab", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
     RowBox[{"qAB", "[", 
      RowBox[{"[", 
       RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8256617960286837`*^9, 3.8256618043753147`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"dbaaf153-174f-410b-8360-b35fa75f4674"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.8256618050431633`*^9, 3.825737051693441*^9, 3.828780761464694*^9, 
   3.829115940300786*^9, 3.8291906929285316`*^9, 3.831443911832518*^9, 
   3.831526951132502*^9, 3.831786381450169*^9, 3.832237065055736*^9, 
   3.837238200444955*^9, 3.837254094468564*^9, 3.837490242111876*^9, 
   3.839143775340217*^9, 3.8400967618423567`*^9, 3.8401644380564537`*^9, 
   3.840246101983418*^9, 3.8406195974622097`*^9, 3.840697593195743*^9, 
   3.840788589334065*^9, 3.840850760874791*^9, 3.840850928804937*^9, 
   3.840858227921776*^9, 3.841111789561091*^9, 3.841131432599002*^9, 
   3.841148407322818*^9, 3.8412183720805483`*^9, 3.84138301207583*^9, 
   3.841449280828084*^9, 3.854547729509202*^9, 3.8546316063814287`*^9, 
   3.854733316267951*^9, 3.854794287622065*^9, 3.854875704482078*^9, 
   3.855067113529603*^9, 3.855682588846642*^9, 3.855745509478948*^9, 
   3.855757421142136*^9, 3.856360087793342*^9, 3.857818816412849*^9, 
   3.858681492501357*^9, 3.865604942914266*^9, 3.872254509200488*^9, 
   3.8725907940403547`*^9, 3.872616718178876*^9, 3.872673179633263*^9, 
   3.875785651375276*^9, 3.886776159359902*^9, {3.886776203782734*^9, 
   3.886776220908884*^9}, 3.886847242574655*^9, 3.8868479345790167`*^9, 
   3.8871922865554037`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"a54f27f9-a561-4304-ad54-9c3814a6dcaa"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Induced metric", "Subchapter",
 CellChangeTimes->{{3.822052816688735*^9, 3.82205282504073*^9}, {
  3.822110597599657*^9, 
  3.822110607261012*^9}},ExpressionUUID->"574357af-f4ec-4154-9504-\
9b072f607b7f"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "ab"], TraditionalForm]],ExpressionUUID->
  "7fb83c30-3720-40c2-af4b-e98af8e58b25"],
 " is decomposed into ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["N", "^"], TraditionalForm]],ExpressionUUID->
  "cf6cb4ab-de0b-4fe1-9660-9731fcbd7366"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["N", "^"], "a"], TraditionalForm]],ExpressionUUID->
  "3800a0bb-6e59-466c-bf81-ba0de8560737"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Gamma]", "^"], "ab"], TraditionalForm]],ExpressionUUID->
  "bfe2fbf5-ce4a-4d7c-b400-e468470e0ce2"],
 ". ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["N", "^"], TraditionalForm]],ExpressionUUID->
  "563cb804-43c0-41a3-b3d6-c277efbd08c6"],
 " is a spin-weight 0 function but ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["N", "^"], "a"], TraditionalForm]],ExpressionUUID->
  "0aff32b9-a366-484b-920e-36bce930511d"],
 " is projected into spin-weight 1 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[DoubleStruckCapitalN]", "=", 
    RowBox[{
     SuperscriptBox["q", "a"], 
     SubscriptBox[
      OverscriptBox["N", "^"], "a"]}]}], TraditionalForm]],ExpressionUUID->
  "d479d62d-3c2c-4eda-9bb5-9277f4589d67"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Gamma]", "^"], "ab"], TraditionalForm]],ExpressionUUID->
  "fe998115-606f-4a72-8009-1e26e4af9df7"],
 " is projected into spin-weight 0 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[DoubleStruckA]", "=", 
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox[
      OverscriptBox["\[Gamma]", "^"], "ab"], 
     SuperscriptBox["q", "a"], 
     SuperscriptBox[
      OverscriptBox["q", "_"], "b"]}]}], TraditionalForm]],ExpressionUUID->
  "0c873b1f-5ce1-477f-a28f-3c58916a1bc8"],
 " and spin-weight 2 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[DoubleStruckB]", "=", 
    RowBox[{
     FractionBox["1", "2"], 
     SubscriptBox[
      OverscriptBox["\[Gamma]", "^"], "ab"], 
     SuperscriptBox["q", "a"], 
     SuperscriptBox["q", "b"]}]}], TraditionalForm]],ExpressionUUID->
  "ace9fffc-fd60-4386-94d3-81cff6ccbc0f"],
 "."
}], "Text",
 CellChangeTimes->{{3.822110631328802*^9, 3.82211068965375*^9}, {
  3.822111437934875*^9, 3.822111594713236*^9}, {3.8221117478084383`*^9, 
  3.8221117688463593`*^9}},ExpressionUUID->"fa9bd865-20fb-4440-87cc-\
c0eb5b9fdeef"],

Cell[TextData[{
 "Asymptotic behaviour of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["N", "^"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1737684e-e48a-419b-bd0d-2c45a034e848"],
 " is compatible with the derived fall-off conditions"
}], "Text",
 CellChangeTimes->{{3.887193957595265*^9, 
  3.8871939879849663`*^9}},ExpressionUUID->"498ff131-bdac-4a24-ba0a-\
990a493439fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"Nh", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887193934148505*^9, 3.88719395031347*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"2a56d7b5-71c3-4e84-b704-7e969518a680"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   FractionBox["M", "r"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "2"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {1, $CellContext`M}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.887193944882633*^9, 3.887193950667214*^9}},
 CellLabel->
  "Out[168]=",ExpressionUUID->"56c73e50-15a1-405e-bfeb-e63e4317cf6d"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[DoubleStruckCapitalN]", "=", 
   RowBox[{
    SuperscriptBox["q", "a"], 
    SubscriptBox[
     OverscriptBox["N", "^"], "a"]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"f57bf7b7-313a-4280-8304-1d73fa1adb20"]], \
"Text",
 CellChangeTimes->{{3.8871940294673357`*^9, 
  3.887194042192216*^9}},ExpressionUUID->"3710e1a6-fc11-42c2-a850-\
217510a5c992"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[DoubleStruckCapitalN]", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Nha", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], 
      RowBox[{"qA", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalN]bar", "=", 
   RowBox[{"\[DoubleStruckCapitalN]", "/.", 
    RowBox[{"J", "\[Rule]", 
     RowBox[{"-", "J"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.822111792092291*^9, 3.8221118683464108`*^9}, {
   3.822111907072166*^9, 3.82211190925476*^9}, {3.8221120400125523`*^9, 
   3.8221120457703238`*^9}, {3.825152408134109*^9, 3.8251524264946213`*^9}, 
   3.854547883595406*^9, {3.8867763120286007`*^9, 3.8867763268161573`*^9}, {
   3.8871940044684687`*^9, 3.887194005785*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"16efdba2-a18a-4f74-b3ba-627476ddc467"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "a", " ", "J", " ", "M", " ", "r", " ", 
   RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], 
  RowBox[{
   SuperscriptBox["a", "2"], "+", 
   SuperscriptBox["r", "2"]}]]], "Output",
 CellChangeTimes->{{3.822111848489842*^9, 3.8221118690540953`*^9}, 
   3.8221119097982388`*^9, {3.822112037158103*^9, 3.8221120463249817`*^9}, 
   3.822394066136945*^9, 3.822480282739305*^9, 3.822735587907034*^9, 
   3.822987848344103*^9, 3.823069087850423*^9, 3.823164997485855*^9, 
   3.823244483550005*^9, 3.823260469205814*^9, 3.823321201476655*^9, 
   3.825056424358431*^9, 3.8251523402292747`*^9, 3.825152427185627*^9, 
   3.825401067635648*^9, 3.825407118939825*^9, 3.825407228539584*^9, 
   3.825477883756297*^9, 3.82557655472404*^9, 3.8256596987310534`*^9, 
   3.825737052008635*^9, 3.8287807787489853`*^9, 3.829117933238154*^9, 
   3.8291907074798403`*^9, 3.83144391225976*^9, 3.831526969610279*^9, 
   3.831786381717743*^9, 3.8322370655908117`*^9, 3.8372382006779413`*^9, 
   3.837254094934162*^9, 3.837490242590601*^9, 3.839143862569996*^9, 
   3.840096762274641*^9, 3.84016443866302*^9, 3.8402461026382113`*^9, 
   3.840619597907935*^9, 3.840697593305214*^9, 3.840788589772435*^9, 
   3.8408507609481564`*^9, 3.8408509291195374`*^9, 3.8408582280626574`*^9, 
   3.841111790080435*^9, 3.841131433158371*^9, 3.841148407522979*^9, 
   3.8412183721778717`*^9, 3.841383012190613*^9, 3.841449281052107*^9, 
   3.854547885592507*^9, 3.854631606470146*^9, 3.854733316375709*^9, 
   3.8547942877053843`*^9, 3.8548757045413303`*^9, 3.855067113597126*^9, 
   3.8556825889029408`*^9, 3.855745509544326*^9, 3.855757421238258*^9, 
   3.856360087829485*^9, 3.857818816442493*^9, 3.858681492558939*^9, 
   3.8656049429726667`*^9, 3.872254509240734*^9, 3.872590794075683*^9, 
   3.872616718215667*^9, 3.872673179663999*^9, 3.875785651436941*^9, 
   3.886776147491029*^9, 3.8867762288840313`*^9, 3.886776327601864*^9, 
   3.8868472493965607`*^9, 3.886847934652774*^9, {3.887193998201404*^9, 
   3.887194006496944*^9}},
 CellLabel->
  "Out[172]=",ExpressionUUID->"b45f1482-b9f7-4616-acd9-7eefa10614d9"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox["\[DoubleStruckCapitalN]", "~"], "=", 
   RowBox[{
    SubscriptBox["q", "a"], 
    SuperscriptBox[
     OverscriptBox["N", "^"], "a"]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"717ef053-4eb1-48d8-9f1b-e665131cc34d"]], \
"Text",
 CellChangeTimes->{{3.887194054721895*^9, 
  3.887194068829976*^9}},ExpressionUUID->"e84d173e-a04f-440f-a862-\
72fbf255ed34"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[DoubleStruckCapitalN]t", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NhA", "[", 
       RowBox[{"[", 
        RowBox[{"ii", "+", "1"}], "]"}], "]"}], 
      RowBox[{"qa", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalN]tbar", "=", 
   RowBox[{"\[DoubleStruckCapitalN]t", "/.", 
    RowBox[{"J", "\[Rule]", 
     RowBox[{"-", "J"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.825153027654944*^9, 3.825153062323237*^9}, 
   3.8545478982207603`*^9, {3.886776332971129*^9, 3.88677634699082*^9}, {
   3.887194073936104*^9, 3.887194090563197*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"301e7d83-66d8-48c5-8ee5-d34c98a1cb8d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "a", " ", "J", " ", "M", " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["r", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "4"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "+", 
        RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.825153042723425*^9, 3.825153063179245*^9}, 
   3.825401067673195*^9, 3.825407118974566*^9, 3.825407228575333*^9, 
   3.8254778838915167`*^9, 3.825576554811022*^9, 3.825659698850594*^9, 
   3.825737052126398*^9, 3.828780778786981*^9, 3.829117937746698*^9, 
   3.829190711779422*^9, 3.831443912394115*^9, 3.8315269697836227`*^9, 
   3.831786381885516*^9, 3.832237065686495*^9, 3.8372382007531977`*^9, 
   3.8372540950867653`*^9, 3.83749024273881*^9, 3.8391438627258253`*^9, 
   3.84009676239933*^9, 3.8401644388389072`*^9, 3.840246102819784*^9, 
   3.840619598058522*^9, 3.840697593329377*^9, 3.8407885899773827`*^9, 
   3.840850761000924*^9, 3.840850929158516*^9, 3.840858228099977*^9, 
   3.841111790231484*^9, 3.841131433252615*^9, 3.841148407569797*^9, 
   3.841218372197956*^9, 3.841383012216859*^9, 3.841449281101321*^9, 
   3.854547899678948*^9, 3.854631606548109*^9, 3.8547333164528513`*^9, 
   3.854794287780759*^9, 3.854875704616222*^9, 3.855067113641076*^9, 
   3.855682588943572*^9, 3.855745509584642*^9, 3.8557574212926073`*^9, 
   3.856360087872878*^9, 3.8578188164815207`*^9, 3.858681492600698*^9, 
   3.8656049430139017`*^9, 3.872254509279129*^9, 3.8725907941132383`*^9, 
   3.872616718256167*^9, 3.872673179698028*^9, 3.875785651475498*^9, 
   3.886776147527349*^9, 3.886776228926814*^9, 3.8867763476948357`*^9, 
   3.8868472494842033`*^9, 3.886847934735569*^9, {3.8871940752690353`*^9, 
   3.887194099653592*^9}},
 CellLabel->
  "Out[180]=",ExpressionUUID->"92c393cc-7d07-4a76-b9b4-aaffb753d94e"]
}, Open  ]],

Cell[TextData[{
 "Asymptotic behaviour of \[DoubleStruckCapitalN] and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[DoubleStruckCapitalN]", "~"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9e1bd758-6ed9-45cf-a979-4c816ed07837"],
 " is compatible with the derived fall-off conditions"
}], "Text",
 CellChangeTimes->{{3.887193957595265*^9, 3.8871939879849663`*^9}, {
  3.887194111847687*^9, 
  3.88719414786304*^9}},ExpressionUUID->"45578323-4b76-4e04-b5eb-\
1232b80fd8d8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{"\[DoubleStruckCapitalN]", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"\[DoubleStruckCapitalN]t", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.887194011035318*^9, {3.887194087241514*^9, 3.887194094231381*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"972b7ccb-01b8-49b0-83be-334daeb9673c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "a", " ", "J", " ", "M", " ", 
     RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], "r"], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", "J", " ", "M", " ", 
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], ")"}]}], 
    SuperscriptBox["r", "3"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   2 $CellContext`a $CellContext`J $CellContext`M 
    Sin[$CellContext`\[CurlyTheta]], 
    0, (-2) $CellContext`a^3 $CellContext`J $CellContext`M 
    Sin[$CellContext`\[CurlyTheta]]}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.887194013775861*^9, 3.88719409530814*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"34e8422b-c376-48f7-8120-1ee34a63ad53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "a", " ", "J", " ", "M", " ", 
     RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], 
    SuperscriptBox["r", "3"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   2 $CellContext`a $CellContext`J $CellContext`M 
    Sin[$CellContext`\[CurlyTheta]]}, 3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.887194013775861*^9, 3.8871940953124*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"8f732094-d9ec-4da9-b590-8d0a33ce2b94"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[DoubleStruckA]", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    SubscriptBox[
     OverscriptBox["\[Gamma]", "^"], "ab"], 
    SuperscriptBox["q", "a"], 
    SuperscriptBox[
     OverscriptBox["q", "_"], "b"]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"c05eadeb-7f23-4b92-8f5a-2e302f5a41f5"]], \
"Text",
 CellChangeTimes->{{3.887193957595265*^9, 3.8871939879849663`*^9}, {
  3.8871942106143723`*^9, 
  3.8871942384643927`*^9}},ExpressionUUID->"c0a70458-2845-49c5-b279-\
aa5c3400de98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[DoubleStruckA]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]hab", "[", 
         RowBox[{"[", 
          RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
        RowBox[{"qA", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], 
        RowBox[{"qbA", "[", 
         RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "/.", 
    RowBox[{
     SuperscriptBox["J", "2"], "\[Rule]", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.822112063844757*^9, 3.8221121738800087`*^9}, {
   3.8251523515750933`*^9, 3.825152356451927*^9}, 3.854547915889707*^9, {
   3.88685081931345*^9, 3.886850833907083*^9}, 3.887194292287958*^9},
 CellLabel->
  "In[187]:=",ExpressionUUID->"80e2048b-7b73-48b9-8c12-b85d57cfc9f9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"3", " ", 
    SuperscriptBox["a", "4"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["a", "2"], " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "+", 
      RowBox[{"5", " ", "r"}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", 
         RowBox[{"3", " ", "r"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}], "2"]}]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.822112113800015*^9, 3.8221121745429087`*^9}, 
   3.8223940662802277`*^9, 3.822480282877788*^9, 3.822735587977086*^9, 
   3.822987848548605*^9, 3.823069088123814*^9, 3.8231649976264343`*^9, 
   3.823244483680801*^9, 3.823260469412086*^9, 3.8233212016455297`*^9, 
   3.825056431456563*^9, {3.82515234732749*^9, 3.825152357214625*^9}, 
   3.825401067859888*^9, 3.8254071190589533`*^9, 3.8254072286682167`*^9, 
   3.825477884150119*^9, 3.82557655495525*^9, 3.825659698991474*^9, 
   3.825737052271646*^9, 3.828780778882246*^9, 3.8291179422724123`*^9, 
   3.829190718345254*^9, 3.831443912566043*^9, 3.831526969929531*^9, 
   3.831786382073992*^9, 3.832237065898405*^9, 3.837238200886477*^9, 
   3.8372540952381783`*^9, 3.837490243034824*^9, 3.83914386299909*^9, 
   3.840096762485138*^9, 3.840164439247672*^9, 3.840246103147293*^9, 
   3.840619598264553*^9, 3.84069759340409*^9, 3.84078859023903*^9, 
   3.840850761067051*^9, 3.840850929283063*^9, 3.8408582282093763`*^9, 
   3.841111790523233*^9, 3.841131433452881*^9, 3.84114840769355*^9, 
   3.841218372268366*^9, 3.841383012293692*^9, 3.841449281227195*^9, 
   3.854547917314262*^9, 3.854631606709011*^9, 3.854733316569375*^9, 
   3.8547942878801813`*^9, 3.854875704735724*^9, 3.855067113688705*^9, 
   3.8556825889981813`*^9, 3.8557455096362457`*^9, 3.855757421346472*^9, 
   3.856360087924829*^9, 3.857818816535281*^9, 3.8586814926502857`*^9, 
   3.865604943070916*^9, 3.87225450933012*^9, 3.872590794161406*^9, 
   3.872616718313015*^9, 3.872673179744404*^9, 3.875785651531419*^9, 
   3.8867761476036263`*^9, 3.886776228969714*^9, 3.8868472495885267`*^9, 
   3.886847934812334*^9, 3.8868508343633204`*^9, 3.887194247549879*^9, 
   3.88719429332439*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"3b42ecc0-ae20-4c20-bb79-86cab3ccb1d8"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[DoubleStruckB]", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    SubscriptBox[
     OverscriptBox["\[Gamma]", "^"], "ab"], 
    SuperscriptBox["q", "a"], 
    SuperscriptBox["q", "b"]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"6a2345a6-47e3-4b55-86ea-e880ca745f96"]], \
"Text",
 CellChangeTimes->{{3.887194262446972*^9, 
  3.887194276729496*^9}},ExpressionUUID->"16d2ef1f-61c5-41b2-8bc3-\
58195d0b9ce7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[DoubleStruckB]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]hab", "[", 
         RowBox[{"[", 
          RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
        RowBox[{"qA", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], 
        RowBox[{"qA", "[", 
         RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "/.", 
    RowBox[{
     SuperscriptBox["J", "2"], "\[Rule]", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckB]bar", "=", 
   RowBox[{"\[DoubleStruckB]", "/.", 
    RowBox[{"J", "\[Rule]", 
     RowBox[{"-", "J"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.822112194519019*^9, 3.822112202508074*^9}, 
   3.8251523636367903`*^9, {3.825152787092102*^9, 3.8251527969094887`*^9}, 
   3.8545479390492268`*^9, {3.886850884235393*^9, 3.886850890699533*^9}, {
   3.887194281640442*^9, 3.8871943025083227`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"74770c64-0f92-411f-8fca-a1910c80832f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]}]], "Output",\

 CellChangeTimes->{
  3.822112204448249*^9, 3.822394066434915*^9, 3.8224802829087143`*^9, 
   3.822735588001299*^9, 3.822987848765864*^9, 3.823069088215899*^9, 
   3.823164997659645*^9, 3.823244483824396*^9, 3.823260469678574*^9, 
   3.823321201863215*^9, 3.825056439612055*^9, 3.825152364425681*^9, 
   3.825152798291195*^9, 3.825401067946739*^9, 3.825407119092857*^9, 
   3.8254072287101927`*^9, 3.8254778842404957`*^9, 3.825576555121526*^9, 
   3.82565969908083*^9, 3.825737052508766*^9, 3.828780778915968*^9, 
   3.8291179460221148`*^9, 3.829190721658657*^9, 3.831443912650227*^9, 
   3.8315269700154676`*^9, 3.8317863822220373`*^9, 3.832237065983251*^9, 
   3.8372382010212584`*^9, 3.837254095267861*^9, 3.837490243184678*^9, 
   3.839143863212843*^9, 3.840096762571269*^9, 3.840164439403884*^9, 
   3.840246103378141*^9, 3.8406195983574743`*^9, 3.840697593433663*^9, 
   3.84078859027314*^9, 3.8408507611537647`*^9, 3.840850929331121*^9, 
   3.840858228251027*^9, 3.841111790679633*^9, 3.841131433573845*^9, 
   3.84114840774587*^9, 3.8412183722934732`*^9, 3.841383012325066*^9, 
   3.8414492812796097`*^9, 3.85454794003094*^9, 3.8546316067690687`*^9, 
   3.854733316634508*^9, 3.854794287953642*^9, 3.854875704798325*^9, 
   3.855067113722911*^9, 3.855682589032638*^9, 3.85574550968425*^9, 
   3.855757421440049*^9, 3.856360087960566*^9, 3.857818816573263*^9, 
   3.858681492680458*^9, 3.8656049431096277`*^9, 3.8722545093641376`*^9, 
   3.8725907941986*^9, 3.8726167183445673`*^9, 3.8726731797751913`*^9, 
   3.8757856515653133`*^9, 3.88677614767235*^9, 3.8867762289950733`*^9, 
   3.886847249617552*^9, 3.8868479348371677`*^9, 3.886850891643464*^9, {
   3.887194282272838*^9, 3.887194303436998*^9}},
 CellLabel->
  "Out[188]=",ExpressionUUID->"146df9ef-784e-461f-b406-b70740a6b59a"]
}, Open  ]],

Cell["\<\
Asymptotic behaviour of \[DoubleStruckA] and \[DoubleStruckB] is compatible \
with the derived fall-off conditions\
\>", "Text",
 CellChangeTimes->{{3.887193957595265*^9, 3.8871939879849663`*^9}, {
  3.887194111847687*^9, 3.88719414786304*^9}, {3.887194335331908*^9, 
  3.887194341134635*^9}},ExpressionUUID->"5dba4de8-1664-4bb6-aed6-\
6a5df80933f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{"\[DoubleStruckA]", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"\[DoubleStruckB]", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.887194299111498*^9, 3.8871943230134087`*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"6c9cd5f8-48ea-4877-b0cb-7369ef6bdd77"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["r", "2"], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "1"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   1, 0, Rational[1, 4] (
     3 $CellContext`a^2 + $CellContext`a^2 
      Cos[2 $CellContext`\[CurlyTheta]])}, -2, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.887194307185663*^9, 3.887194323417194*^9}},
 CellLabel->
  "Out[194]=",ExpressionUUID->"3bd42689-0486-437d-a756-5195c588a35f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "1"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   Rational[-1, 2] $CellContext`a^2 Sin[$CellContext`\[CurlyTheta]]^2}, 0, 1, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.887194307185663*^9, 3.887194323422606*^9}},
 CellLabel->
  "Out[195]=",ExpressionUUID->"00b1dd20-7878-46e9-9adf-1fbecef7d487"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[DoubleStruckD]", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[DoubleStruckA]", "2"], "-", 
    RowBox[{"\[DoubleStruckB]", " ", "\[DoubleStruckB]bar"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.825152448018293*^9, 3.8251524693254213`*^9}, {
  3.825152803021802*^9, 3.825152808277689*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"b5be6aee-9e4d-4cf8-8a40-ef1a4323e918"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "4"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "+", 
       RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
     
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.825152463156546*^9, 3.825152469814245*^9}, 
   3.8251528100343924`*^9, 3.825401068076932*^9, 3.825407119143236*^9, 
   3.825407228768939*^9, 3.82547788439332*^9, 3.82557655523212*^9, 
   3.825659699241445*^9, 3.825737052564146*^9, 3.82878077896603*^9, 
   3.8291179520978537`*^9, 3.8291907268591757`*^9, 3.831443912843192*^9, 
   3.831526970211783*^9, 3.83178638235879*^9, 3.832237066168043*^9, 
   3.837238201129035*^9, 3.837254095386689*^9, 3.837490243379218*^9, 
   3.83914386351648*^9, 3.840096762722262*^9, 3.8401644395466423`*^9, 
   3.8402461036114607`*^9, 3.840619598499378*^9, 3.840697593485548*^9, 
   3.840788590464211*^9, 3.840850761292376*^9, 3.840850929433639*^9, 
   3.840858228322542*^9, 3.8411117910190496`*^9, 3.841131433694475*^9, 
   3.841148408345207*^9, 3.841218372340089*^9, 3.841383012385998*^9, 
   3.8414492813733263`*^9, 3.854547957031746*^9, 3.854631606822701*^9, 
   3.854733316700992*^9, 3.854794288010365*^9, 3.85487570485191*^9, 
   3.855067113749658*^9, 3.8556825890668*^9, 3.855745509728551*^9, 
   3.855757421498414*^9, 3.856360087993239*^9, 3.857818816606924*^9, 
   3.85868149271169*^9, 3.865604943141419*^9, 3.872254509398494*^9, 
   3.872590794233852*^9, 3.872616718376183*^9, 3.8726731798026257`*^9, 
   3.8757856515967417`*^9, 3.886776148082408*^9, 3.8867762290209217`*^9, 
   3.886847249667699*^9, 3.8868479348620663`*^9, 3.887194355113407*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"c149fcb6-cf0b-490b-b5b8-6682a39d7ef4"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[Gamma]", "^"], "ab"], "=", 
   RowBox[{
    RowBox[{"\[DoubleStruckA]", " ", 
     SubscriptBox["q", "ab"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "[", 
     RowBox[{
      RowBox[{
       OverscriptBox["\[DoubleStruckB]", "_"], 
       SubscriptBox["q", "a"], 
       SubscriptBox["q", "b"]}], "+", 
      RowBox[{"\[DoubleStruckB]", " ", 
       SubscriptBox[
        OverscriptBox["q", "_"], "a"], 
       SubscriptBox[
        OverscriptBox["q", "_"], "b"]}]}], "]"}]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"12669ce9-2f78-4407-895f-9cfb056eeb4c"]], \
"Text",
 CellChangeTimes->{{3.887194373079417*^9, 3.887194432929809*^9}, {
  3.887194487505519*^9, 
  3.88719448827756*^9}},ExpressionUUID->"864757d2-4d3f-4e2a-af7a-\
9073a4e7bdcf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CHECK", "==", 
    RowBox[{"\[Gamma]hab", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["\[DoubleStruckA]", "2"], 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"qa", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"qba", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"qba", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"qa", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[DoubleStruckB]bar", " ", 
            RowBox[{"qa", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"qa", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "+", 
           RowBox[{"\[DoubleStruckB]", " ", 
            RowBox[{"qba", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"qba", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}], "/.", 
   RowBox[{
    SuperscriptBox["J", "2"], "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.825152477757702*^9, 3.8251526749880333`*^9}, {
   3.825152819973014*^9, 3.82515282939213*^9}, 3.854547964191093*^9},
 CellLabel->
  "In[197]:=",ExpressionUUID->"e787780c-dfc6-4188-96a5-0bec7e4fd05e"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]], "Output",
 CellChangeTimes->{
  3.825152481159214*^9, {3.825152615347632*^9, 3.825152675577146*^9}, 
   3.825152831211862*^9, 3.825401068099724*^9, 3.825407119168887*^9, 
   3.825407228799581*^9, 3.825477884480494*^9, 3.825576555310638*^9, 
   3.825659699320619*^9, 3.825737052715416*^9, 3.828780778989149*^9, 
   3.829117955812202*^9, 3.829190729994135*^9, 3.831443912996312*^9, 
   3.831526970288912*^9, 3.831786382489326*^9, 3.832237066237496*^9, 
   3.8372382011990013`*^9, 3.837254095466723*^9, 3.837490243540942*^9, 
   3.839143863713541*^9, 3.840096762796678*^9, 3.840164439627461*^9, 
   3.840246103772756*^9, 3.8406195985723457`*^9, 3.84069759350991*^9, 
   3.840788590614078*^9, 3.8408507614088907`*^9, 3.840850929469913*^9, 
   3.840858228347213*^9, 3.8411117911578217`*^9, 3.841131433830965*^9, 
   3.8411484083809967`*^9, 3.8412183723540382`*^9, 3.8413830124074707`*^9, 
   3.841449281410695*^9, 3.854547964879065*^9, 3.8546316068594*^9, 
   3.854733316755045*^9, 3.854794288050301*^9, 3.854875704883988*^9, 
   3.855067113774794*^9, 3.855682589099349*^9, 3.855745509772126*^9, 
   3.855757421539562*^9, 3.856360088015093*^9, 3.8578188166262302`*^9, 
   3.858681492754326*^9, 3.86560494316858*^9, 3.8722545094249887`*^9, 
   3.872590794258515*^9, 3.8726167184014187`*^9, 3.8726731798234673`*^9, 
   3.875785651622316*^9, 3.8867761496188707`*^9, 3.886776229046619*^9, 
   3.886847249692576*^9, 3.886847934887096*^9, 3.887194361806365*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"e6e5ad3c-24ff-4519-b48c-0252d781f5dc"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    OverscriptBox["\[Gamma]", "^"], "ab"], "=", 
   RowBox[{
    SuperscriptBox["\[DoubleStruckD]", 
     RowBox[{"-", "1"}]], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[DoubleStruckA]", " ", 
       SuperscriptBox["q", "ab"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], "[", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[DoubleStruckB]", "_"], 
         SuperscriptBox["q", "a"], 
         SuperscriptBox["q", "b"]}], "+", 
        RowBox[{"\[DoubleStruckB]", " ", 
         SuperscriptBox[
          OverscriptBox["q", "_"], "a"], 
         SuperscriptBox[
          OverscriptBox["q", "_"], "b"]}]}], "]"}]}], "}"}]}]}], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"e0bdd38b-e5c0-413f-b9c4-9d120f060714"]], \
"Text",
 CellChangeTimes->{{3.887194373079417*^9, 
  3.887194526249737*^9}},ExpressionUUID->"87194833-be0f-4951-8d74-\
5d716e860b66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CHECK", "\[Equal]", 
    RowBox[{"\[Gamma]hAB", "-", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[DoubleStruckD]", 
        RowBox[{"-", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["\[DoubleStruckA]", "2"], 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"qA", "[", 
               RowBox[{"[", "i", "]"}], "]"}], 
              RowBox[{"qbA", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"qbA", "[", 
               RowBox[{"[", "i", "]"}], "]"}], 
              RowBox[{"qA", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[DoubleStruckB]bar", " ", 
              RowBox[{"qA", "[", 
               RowBox[{"[", "i", "]"}], "]"}], 
              RowBox[{"qA", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "+", 
             RowBox[{"\[DoubleStruckB]", " ", 
              RowBox[{"qbA", "[", 
               RowBox[{"[", "i", "]"}], "]"}], 
              RowBox[{"qbA", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], 
      ")"}]}]}], "/.", 
   RowBox[{
    SuperscriptBox["J", "2"], "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.825152686233121*^9, 3.825152766298263*^9}, {
   3.8251528360108147`*^9, 3.825152843596672*^9}, 3.8545479728471527`*^9},
 CellLabel->
  "In[198]:=",ExpressionUUID->"a64e62d3-bf1f-4fab-9665-e1494a1fd44d"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]], "Output",
 CellChangeTimes->{{3.825152759067726*^9, 3.8251527673619967`*^9}, 
   3.825152846932426*^9, 3.825401068228623*^9, 3.825407119231414*^9, 
   3.825407228870624*^9, 3.8254778846559677`*^9, 3.825576555452385*^9, 
   3.825659699517037*^9, 3.82573705291498*^9, 3.828780779047719*^9, 
   3.829117958960101*^9, 3.829190734660652*^9, 3.831443913269373*^9, 
   3.831526970472485*^9, 3.83178638267395*^9, 3.8322370663801193`*^9, 
   3.837238201339686*^9, 3.8372540956632357`*^9, 3.837490243816352*^9, 
   3.839143864021944*^9, 3.840096762972402*^9, 3.8401644397735043`*^9, 
   3.840246104068075*^9, 3.8406195987524347`*^9, 3.84069759357132*^9, 
   3.84078859080225*^9, 3.840850761783502*^9, 3.840850929568902*^9, 
   3.840858228421999*^9, 3.84111179143167*^9, 3.8411314340128803`*^9, 
   3.841148408487616*^9, 3.841218372403193*^9, 3.841383012464019*^9, 
   3.841449281512432*^9, 3.854547973467732*^9, 3.85463160690339*^9, 
   3.854733316811325*^9, 3.8547942881024237`*^9, 3.854875704929316*^9, 
   3.855067113802988*^9, 3.8556825891301394`*^9, 3.855745509803657*^9, 
   3.8557574215848913`*^9, 3.8563600880345583`*^9, 3.857818816653516*^9, 
   3.8586814927901487`*^9, 3.865604943205565*^9, 3.872254509448563*^9, 
   3.872590794288952*^9, 3.872616718431219*^9, 3.8726731798454227`*^9, 
   3.8757856516503363`*^9, 3.886776153688324*^9, 3.886776229073557*^9, 
   3.886847249725573*^9, 3.886847934913289*^9, 3.887194365149145*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"773126c3-7b30-4889-989b-e7bb71e3bb21"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    OverscriptBox["N", "^"], "a"], "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       OverscriptBox["\[DoubleStruckCapitalN]", "_"], " ", 
       SubscriptBox["q", "a"]}], "+", 
      RowBox[{"\[DoubleStruckCapitalN]", " ", 
       SubscriptBox[
        OverscriptBox["q", "_"], "a"]}]}], ")"}]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"e42cf6f7-d03b-469b-91f0-0758f0164190"]], \
"Text",
 CellChangeTimes->{{3.8871945479156322`*^9, 
  3.8871946246613083`*^9}},ExpressionUUID->"3ecc06a8-3780-46f8-a192-\
476f0242bfd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CHECK", "\[Equal]", 
    RowBox[{"Nha", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["\[DoubleStruckCapitalN]bar", "2"], " ", "qa"}], "+", 
       RowBox[{
        FractionBox["\[DoubleStruckCapitalN]", "2"], " ", "qba"}]}], 
      ")"}]}]}], "/.", 
   RowBox[{
    SuperscriptBox["J", "2"], "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8251529475766687`*^9, 3.825153007021737*^9}, 
   3.854547978669437*^9},
 CellLabel->
  "In[199]:=",ExpressionUUID->"0cb24db2-48b6-416a-b96b-cb2559a3e9f4"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{{3.825152982231735*^9, 3.825153007594122*^9}, 
   3.825401068242227*^9, 3.825407119249861*^9, 3.8254072288926373`*^9, 
   3.825477884725881*^9, 3.825576555472797*^9, 3.825659699586158*^9, 
   3.825737053001896*^9, 3.828780779065539*^9, 3.829117962456031*^9, 
   3.829190738550104*^9, 3.831443913341465*^9, 3.8315269706897707`*^9, 
   3.831786382777264*^9, 3.8322370663905582`*^9, 3.837238201351344*^9, 
   3.8372540957969933`*^9, 3.837490243984934*^9, 3.839143864153751*^9, 
   3.840096763114252*^9, 3.8401644398434343`*^9, 3.840246104206512*^9, 
   3.84061959892593*^9, 3.8406975935857983`*^9, 3.840788590926446*^9, 
   3.840850761832032*^9, 3.840850929588952*^9, 3.8408582284378843`*^9, 
   3.8411117914471207`*^9, 3.8411314341988707`*^9, 3.841148408516572*^9, 
   3.8412183724160624`*^9, 3.841383012479684*^9, 3.8414492815400753`*^9, 
   3.8545479803193483`*^9, 3.854631606936055*^9, 3.854733316862966*^9, 
   3.854794288141684*^9, 3.8548757049581327`*^9, 3.855067113830419*^9, 
   3.855682589157691*^9, 3.8557455098339167`*^9, 3.855757421626339*^9, 
   3.85636008805348*^9, 3.857818816678787*^9, 3.858681492819517*^9, 
   3.865604943239525*^9, 3.8722545094677267`*^9, 3.8725907943112173`*^9, 
   3.8726167184528723`*^9, 3.872673179858055*^9, 3.8757856516742487`*^9, 
   3.886776153824839*^9, 3.886776229097857*^9, 3.886847249750435*^9, 
   3.886847934938301*^9, 3.887194601779364*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"f373b180-4fcc-4d96-92bf-39c5a6ac2f94"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    OverscriptBox["N", "^"], "a"], "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       OverscriptBox[
        OverscriptBox["\[DoubleStruckCapitalN]", "~"], "_"], " ", 
       SuperscriptBox["q", "a"]}], "+", 
      RowBox[{
       OverscriptBox["\[DoubleStruckCapitalN]", "~"], " ", 
       SuperscriptBox[
        OverscriptBox["q", "_"], "a"]}]}], ")"}]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"a48acd03-e19c-4f89-893a-ad88f9725324"]], \
"Text",
 CellChangeTimes->{{3.8871946287783623`*^9, 
  3.88719467649433*^9}},ExpressionUUID->"fd4be09d-f284-416a-be08-\
09ad8f8161ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CHECK", "\[Equal]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"NhA", "[", 
        RowBox[{"[", 
         RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["\[DoubleStruckCapitalN]tbar", "2"], " ", "qA"}], "+", 
       RowBox[{
        FractionBox["\[DoubleStruckCapitalN]t", "2"], " ", "qbA"}]}], 
      ")"}]}]}], "/.", 
   RowBox[{
    SuperscriptBox["J", "2"], "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.825153091230886*^9, 3.825153130560998*^9}, 
   3.8545479858730707`*^9},
 CellLabel->
  "In[200]:=",ExpressionUUID->"efe50acc-6928-45da-8090-2a88605a3d66"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{{3.8251531042123528`*^9, 3.82515313189282*^9}, 
   3.825401068315069*^9, 3.825407119268608*^9, 3.8254072289169064`*^9, 
   3.825477884850103*^9, 3.8255765555451202`*^9, 3.825659699803666*^9, 
   3.825737053129572*^9, 3.828780779084066*^9, 3.829117965086103*^9, 
   3.829190741781526*^9, 3.831443913516541*^9, 3.8315269707919827`*^9, 
   3.831786382954892*^9, 3.832237066578602*^9, 3.837238201414538*^9, 
   3.8372540959291162`*^9, 3.837490244155128*^9, 3.839143864311686*^9, 
   3.840096763275395*^9, 3.8401644399151573`*^9, 3.840246104416974*^9, 
   3.840619599045905*^9, 3.84069759360191*^9, 3.8407885910546923`*^9, 
   3.8408507618901463`*^9, 3.840850929609126*^9, 3.840858228460153*^9, 
   3.841111791602172*^9, 3.8411314343262987`*^9, 3.841148408543005*^9, 
   3.8412183724247227`*^9, 3.841383012496509*^9, 3.8414492815687523`*^9, 
   3.8545479867144423`*^9, 3.854631606971925*^9, 3.854733316914916*^9, 
   3.8547942881779327`*^9, 3.85487570498464*^9, 3.855067113851315*^9, 
   3.855682589165957*^9, 3.8557455099295*^9, 3.855757421665925*^9, 
   3.856360088067607*^9, 3.85781881669563*^9, 3.858681492858988*^9, 
   3.865604943276372*^9, 3.8722545094867287`*^9, 3.872590794326408*^9, 
   3.872616718468676*^9, 3.872673179872087*^9, 3.875785651701847*^9, 
   3.886776153927908*^9, 3.886776229122727*^9, 3.8868472497758408`*^9, 
   3.886847934962027*^9, 3.887194681193076*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"302ca842-ff19-47aa-99a2-93d5df01486e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CHECK", "\[Equal]", 
   RowBox[{"\[DoubleStruckCapitalN]t", "-", 
    RowBox[{
     SuperscriptBox["\[DoubleStruckD]", 
      RowBox[{"-", "1"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[DoubleStruckA]", " ", "\[DoubleStruckCapitalN]"}], "-", 
       RowBox[{"\[DoubleStruckB]", " ", "\[DoubleStruckCapitalN]bar"}]}], 
      ")"}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.825153137523881*^9, 3.8251532117887907`*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"3c5bf6a9-225d-4572-836e-f255c6fb0c0b"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.825153197029779*^9, 3.825153212874695*^9}, 
   3.825401068508156*^9, 3.825407119327732*^9, 3.825407228981292*^9, 
   3.825477885045265*^9, 3.825576555721784*^9, 3.825659700019952*^9, 
   3.825737053346263*^9, 3.828780779150198*^9, 3.8291179678033333`*^9, 
   3.8291907454722843`*^9, 3.83144391372999*^9, 3.831526971098227*^9, 
   3.831786383155862*^9, 3.832237066794394*^9, 3.837238201542348*^9, 
   3.837254096085691*^9, 3.837490244433818*^9, 3.8391438646465807`*^9, 
   3.840096763454404*^9, 3.8401644401336327`*^9, 3.8402461047492323`*^9, 
   3.8406195992466583`*^9, 3.840697593663035*^9, 3.840788591254262*^9, 
   3.840850762014803*^9, 3.840850929712592*^9, 3.840858228543179*^9, 
   3.841111791854597*^9, 3.8411314345378304`*^9, 3.8411484086439533`*^9, 
   3.8412183724876623`*^9, 3.841383012558962*^9, 3.841449281671234*^9, 
   3.854547991511363*^9, 3.854631607053602*^9, 3.854733317012186*^9, 
   3.8547942882572327`*^9, 3.854875705058688*^9, 3.855067113885551*^9, 
   3.8556825892233963`*^9, 3.855745509983817*^9, 3.8557574217072687`*^9, 
   3.856360088107162*^9, 3.857818816734405*^9, 3.8586814929019117`*^9, 
   3.8656049433171167`*^9, 3.872254509519875*^9, 3.8725907943637123`*^9, 
   3.8726167185084248`*^9, 3.872673179906768*^9, 3.875785651741845*^9, 
   3.886776158983914*^9, 3.886776229156664*^9, 3.886847249818553*^9, 
   3.8868479350225573`*^9, 3.887194691059258*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"2486cb40-bb71-433a-b4ac-b7493e428e7c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Extrinsic curvature", "Subchapter",
 CellChangeTimes->{{3.8221122637947598`*^9, 
  3.822112268851955*^9}},ExpressionUUID->"c01989db-968e-49fe-ae69-\
11735c86fd5f"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "ab"], TraditionalForm]],ExpressionUUID->
  "fdae2b6f-c904-4472-9824-6a96bdf73a0d"],
 " is decomposed into ",
 StyleBox["\[Kappa]",
  FontWeight->"Bold"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["k",
     FontWeight->"Bold"], "a"], TraditionalForm]],ExpressionUUID->
  "549d2785-c7ea-4f54-b670-bc9f68450a0c"],
 ", ",
 StyleBox["K",
  FontWeight->"Bold"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox[
     StyleBox["K",
      FontWeight->"Bold"], "\[SmallCircle]"], "ab"], TraditionalForm]],
  ExpressionUUID->"9a27e1c8-c187-4282-b8fc-be2f3b4acfef"],
 ". \[Kappa] and K are spin-weight 0 functions but we have to take the \
spin-weight 1 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[DoubleStruckK]", "=", 
    RowBox[{
     SuperscriptBox["q", "a"], 
     SubscriptBox[
      StyleBox["k",
       FontWeight->"Bold"], "a"]}]}], TraditionalForm]],ExpressionUUID->
  "847c3ce8-6e0a-4380-bb4e-2f2d5d7beaec"],
 " component and spin-weight 2 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["\[DoubleStruckCapitalK]", "\[SmallCircle]"], "qq"], "=", 
    RowBox[{
     SuperscriptBox["q", "a"], 
     SuperscriptBox["q", "b"], 
     SubscriptBox[
      OverscriptBox[
       StyleBox["K",
        FontWeight->"Bold"], "\[SmallCircle]"], "ab"]}]}], TraditionalForm]],
  ExpressionUUID->"574de587-9807-4f24-9917-192ce89ac882"],
 " component."
}], "Text",
 CellChangeTimes->{{3.822112423697102*^9, 
  3.822112633774569*^9}},ExpressionUUID->"923fd74e-a923-4995-85c4-\
8e9c07244cc2"],

Cell["\<\
Asymptotic behaviour of \[Kappa] and \[DoubleStruckCapitalK] is in accordance \
with the derived fall-off conditions\
\>", "Text",
 CellChangeTimes->{{3.8871947807682343`*^9, 
  3.8871948204841747`*^9}},ExpressionUUID->"eaa24bf3-2c32-44f6-b2cc-\
b7befe14b387"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{"\[Kappa]\[Kappa]", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"KK", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8220528902670937`*^9, 3.822052908512178*^9}, {
  3.822112646618876*^9, 3.82211266449035*^9}, {3.8868509912060137`*^9, 
  3.8868510059127073`*^9}, {3.887194719284083*^9, 3.887194723785212*^9}, {
  3.88719476653727*^9, 3.887194766915433*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"8b22e71f-5264-4c34-a85e-a87dd9c5aa2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "M"}], 
    SuperscriptBox["r", "2"]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["M", "2"]}], 
    SuperscriptBox["r", "3"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {2 $CellContext`M, (-4) $CellContext`M^2}, 2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.822052909908823*^9, 3.822110198136856*^9, {3.8221126510118113`*^9, 
   3.8221126659884033`*^9}, 3.822394067042849*^9, 3.822480283502324*^9, 
   3.8227355884525557`*^9, 3.822987849229488*^9, 3.823069088798867*^9, 
   3.8231649982713957`*^9, 3.823244484467422*^9, 3.823260470139187*^9, 
   3.823321202332019*^9, 3.825056458859767*^9, 3.8251533245940228`*^9, 
   3.8254010773340282`*^9, 3.825407119776349*^9, 3.825407229466551*^9, 
   3.825477885619948*^9, 3.825576556238702*^9, 3.825659712564488*^9, 
   3.825737053960533*^9, 3.828780806136096*^9, 3.829117974115487*^9, 
   3.829190750821742*^9, 3.831443914224296*^9, 3.8315269856265078`*^9, 
   3.8317863836670523`*^9, 3.8322370672929153`*^9, 3.837238202121203*^9, 
   3.837254096593261*^9, 3.837490245518548*^9, 3.839143930753957*^9, 
   3.8400967640835247`*^9, 3.8401644410318613`*^9, 3.8402461056381474`*^9, 
   3.840619599763728*^9, 3.840697594120102*^9, 3.840788591767254*^9, 
   3.8408507620469522`*^9, 3.840850930415506*^9, 3.840858229060522*^9, 
   3.8411117928855658`*^9, 3.841131435095231*^9, 3.841148409447865*^9, 
   3.841218372935854*^9, 3.841383013020357*^9, 3.841449282356619*^9, 
   3.8545480460842743`*^9, 3.854631607229499*^9, 3.85473331719153*^9, 
   3.854794288421487*^9, 3.854875705206324*^9, 3.855067113957534*^9, 
   3.855682589301997*^9, 3.855745510061281*^9, 3.855757421784279*^9, 
   3.85636008818696*^9, 3.857818816815703*^9, 3.858681493016263*^9, 
   3.865604943441236*^9, 3.8722545095877438`*^9, 3.872590794438863*^9, 
   3.872616718578396*^9, 3.872673179982297*^9, 3.875785651818486*^9, 
   3.886850971767893*^9, 3.886851006617124*^9, 3.887194724683743*^9, 
   3.887194767498438*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"de36b516-cac6-4af9-a643-31027258516d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", "M"}], 
     SuperscriptBox["r", "2"]]}], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["M", "2"]}], 
    SuperscriptBox["r", "3"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {(-4) $CellContext`M, 4 $CellContext`M^2}, 2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.822052909908823*^9, 3.822110198136856*^9, {3.8221126510118113`*^9, 
   3.8221126659884033`*^9}, 3.822394067042849*^9, 3.822480283502324*^9, 
   3.8227355884525557`*^9, 3.822987849229488*^9, 3.823069088798867*^9, 
   3.8231649982713957`*^9, 3.823244484467422*^9, 3.823260470139187*^9, 
   3.823321202332019*^9, 3.825056458859767*^9, 3.8251533245940228`*^9, 
   3.8254010773340282`*^9, 3.825407119776349*^9, 3.825407229466551*^9, 
   3.825477885619948*^9, 3.825576556238702*^9, 3.825659712564488*^9, 
   3.825737053960533*^9, 3.828780806136096*^9, 3.829117974115487*^9, 
   3.829190750821742*^9, 3.831443914224296*^9, 3.8315269856265078`*^9, 
   3.8317863836670523`*^9, 3.8322370672929153`*^9, 3.837238202121203*^9, 
   3.837254096593261*^9, 3.837490245518548*^9, 3.839143930753957*^9, 
   3.8400967640835247`*^9, 3.8401644410318613`*^9, 3.8402461056381474`*^9, 
   3.840619599763728*^9, 3.840697594120102*^9, 3.840788591767254*^9, 
   3.8408507620469522`*^9, 3.840850930415506*^9, 3.840858229060522*^9, 
   3.8411117928855658`*^9, 3.841131435095231*^9, 3.841148409447865*^9, 
   3.841218372935854*^9, 3.841383013020357*^9, 3.841449282356619*^9, 
   3.8545480460842743`*^9, 3.854631607229499*^9, 3.85473331719153*^9, 
   3.854794288421487*^9, 3.854875705206324*^9, 3.855067113957534*^9, 
   3.855682589301997*^9, 3.855745510061281*^9, 3.855757421784279*^9, 
   3.85636008818696*^9, 3.857818816815703*^9, 3.858681493016263*^9, 
   3.865604943441236*^9, 3.8722545095877438`*^9, 3.872590794438863*^9, 
   3.872616718578396*^9, 3.872673179982297*^9, 3.875785651818486*^9, 
   3.886850971767893*^9, 3.886851006617124*^9, 3.887194724683743*^9, 
   3.8871947675173683`*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"66831cce-18a6-4c6f-8fdc-8c43a498f7d0"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[DoubleStruckK]", "=", 
   RowBox[{
    SubscriptBox["k", "a"], 
    SuperscriptBox["q", "a"]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"eae95a08-c303-4d5c-a486-d2751eaadc94"]], \
"Text",
 CellChangeTimes->{{3.88719483519619*^9, 
  3.887194846297645*^9}},ExpressionUUID->"2d013a1d-74df-4c1a-a273-\
6b532408ec00"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[DoubleStruckK]", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"kka", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], 
      RowBox[{"qA", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckK]bar", "=", 
   RowBox[{"\[DoubleStruckK]", "/.", 
    RowBox[{"J", "\[Rule]", 
     RowBox[{"-", "J"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.822112704768414*^9, 3.8221127135390244`*^9}, {
  3.822113068752637*^9, 3.822113078815873*^9}, {3.822113113287538*^9, 
  3.822113115050321*^9}, {3.825153349836515*^9, 3.825153365405305*^9}, {
  3.886851084804666*^9, 3.886851104218649*^9}, {3.887194850229825*^9, 
  3.887194853667089*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"4f05fa9c-a4bb-4906-ae6a-b3658dc3f7c2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "a", " ", "M", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "J"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "4"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], "+", 
     FractionBox[
      RowBox[{"a", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"], " ", 
       
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}], ")"}]}], 
  RowBox[{
   SqrtBox[
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", "M", " ", "r"}], "+", 
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", 
         RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
       ")"}]}]]]}]]], "Output",
 CellChangeTimes->{{3.822113104006256*^9, 3.822113117074882*^9}, 
   3.822394068726048*^9, 3.822480285264969*^9, 3.82273558987257*^9, 
   3.822987850820155*^9, 3.823069090542194*^9, 3.8231650002116623`*^9, 
   3.823244486365296*^9, 3.823260471730178*^9, 3.82332120399396*^9, 
   3.825056469516613*^9, {3.825153337747257*^9, 3.825153367528789*^9}, 
   3.825401078924233*^9, 3.8254071211310167`*^9, 3.825407230974242*^9, 
   3.8254778870701303`*^9, 3.825576557729787*^9, 3.825659714137409*^9, 
   3.8257370554345837`*^9, 3.8287808069277487`*^9, 3.829117985014118*^9, 
   3.829190758528378*^9, 3.8314439151592216`*^9, 3.83152698659654*^9, 
   3.831786384640273*^9, 3.832237068270164*^9, 3.837238203170286*^9, 
   3.837254097579495*^9, 3.8374902470597*^9, 3.839143932151456*^9, 
   3.840096765301422*^9, 3.840164442396867*^9, 3.840246107121296*^9, 
   3.840619600598155*^9, 3.840697594778562*^9, 3.840788592727273*^9, 
   3.8408507621265087`*^9, 3.84085093153927*^9, 3.8408582297948627`*^9, 
   3.841111794338338*^9, 3.841131435942957*^9, 3.841148410464058*^9, 
   3.8412183735880823`*^9, 3.841383013687331*^9, 3.841449283402094*^9, 
   3.8545480611729507`*^9, 3.85463160908313*^9, 3.854733319233732*^9, 
   3.854794290254925*^9, 3.8548757069260674`*^9, 3.855067114755733*^9, 
   3.855682590157568*^9, 3.855745510856758*^9, 3.855757422603136*^9, 
   3.856360089024769*^9, 3.857818817611804*^9, 3.858681493831456*^9, 
   3.865604944220768*^9, 3.872254510623597*^9, 3.872590795405179*^9, 
   3.8726167195396957`*^9, 3.8726731809827538`*^9, 3.875785652845961*^9, 
   3.8868509728054857`*^9, {3.886851095754212*^9, 3.88685110459156*^9}, 
   3.8871948549266777`*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"483bdb46-1b7c-4b1f-93de-d7c74d56abde"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["\[DoubleStruckCapitalK]", "\[SmallCircle]"], "qq"], "=", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[DoubleStruckCapitalK]", "\[SmallCircle]"], "ab"], 
     SuperscriptBox["q", "a"], 
     SuperscriptBox["q", "b"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a1e67b46-ff49-4d97-a94b-6de37073d7b1"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["\[DoubleStruckCapitalK]", "\[SmallCircle]"], 
     RowBox[{"q", " ", 
      OverscriptBox["q", "_"]}]], "=", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[DoubleStruckCapitalK]", "\[SmallCircle]"], "ab"], 
     SuperscriptBox["q", "a"], 
     SuperscriptBox[
      OverscriptBox["q", "_"], "b"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1870bd7e-fd3c-49e8-b0fe-6644d99225aa"]
}], "Text",
 CellChangeTimes->{{3.8871949849008627`*^9, 
  3.887195049658865*^9}},ExpressionUUID->"1397c10b-db44-4f8f-a415-\
171f778af45e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[DoubleStruckCapitalK]cqq", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"qA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], 
       RowBox[{"qA", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], 
       RowBox[{"KKcab", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["J", "2"], "\[Rule]", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalK]cqqbar", "=", 
   RowBox[{"\[DoubleStruckCapitalK]cqq", "/.", 
    RowBox[{"J", "\[Rule]", 
     RowBox[{"-", "J"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[DoubleStruckCapitalK]cqqb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"qA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], 
       RowBox[{"qbA", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], 
       RowBox[{"KKcab", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["J", "2"], "\[Rule]", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8221131333166847`*^9, 3.8221131980448217`*^9}, {
   3.825153425014299*^9, 3.825153446041909*^9}, {3.8251534796635303`*^9, 
   3.825153502267475*^9}, {3.825666398238205*^9, 3.825666408476204*^9}, 
   3.854548116377102*^9, {3.886851248399683*^9, 3.8868512635078363`*^9}, {
   3.887194877587729*^9, 3.887194884017774*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"a54a2ddd-6bf4-40b9-bdc2-d8229943d88c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "a", " ", "J", " ", 
       RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"]], "+", 
     
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"M", "-", "r"}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "M"}], "+", "r"}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"M", "-", "r"}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"]], "+", 
     
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"M", "-", "r"}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "M"}], "+", "r"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"M", "-", "r"}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "+", 
            RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]}], ")"}], 
   " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
  SqrtBox[
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"2", " ", "M", " ", "r"}], 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]]]], "Output",
 CellChangeTimes->{{3.822113188776469*^9, 3.822113198781639*^9}, 
   3.822394069228777*^9, 3.8224802857137547`*^9, 3.822735590166464*^9, 
   3.822987851239564*^9, 3.823069090985571*^9, 3.8231650006691*^9, 
   3.823244486830326*^9, 3.823260472141876*^9, 3.823321204460298*^9, 
   3.825056512211832*^9, {3.825153405012397*^9, 3.825153447129857*^9}, 
   3.825153504578786*^9, 3.8254010795029488`*^9, 3.825407121505178*^9, 
   3.8254072313746157`*^9, 3.825477887600581*^9, 3.825576558242346*^9, 
   3.825659714661869*^9, 3.825737055946177*^9, 3.828780807603774*^9, 
   3.829117989846488*^9, 3.829190763578253*^9, 3.831443915562028*^9, 
   3.8315269870145187`*^9, 3.83178638504147*^9, 3.832237068684635*^9, 
   3.837238203688937*^9, 3.837254097982778*^9, 3.837490247874792*^9, 
   3.839143932993391*^9, 3.840096765805718*^9, 3.840164443170918*^9, 
   3.8402461079273157`*^9, 3.840619601026032*^9, 3.8406975951367617`*^9, 
   3.8407885931359453`*^9, 3.84085076218118*^9, 3.840850932122876*^9, 
   3.840858230208344*^9, 3.841111795111383*^9, 3.841131436357746*^9, 
   3.841148411025133*^9, 3.8412183739323597`*^9, 3.841383014051457*^9, 
   3.841449283969836*^9, {3.85454809962208*^9, 3.854548118229472*^9}, 
   3.854631610073758*^9, 3.85473332031632*^9, 3.854794291212418*^9, 
   3.854875707826062*^9, 3.8550671151518717`*^9, 3.855682590570088*^9, 
   3.8557455113002863`*^9, 3.85575742309375*^9, 3.8563600894666452`*^9, 
   3.8578188180211477`*^9, 3.8586814942332783`*^9, 3.8656049446215963`*^9, 
   3.872254511030485*^9, 3.8725907958197527`*^9, 3.8726167199390297`*^9, 
   3.87267318139777*^9, 3.875785653320529*^9, 3.886850973292457*^9, 
   3.886851264354562*^9, 3.8871948859110613`*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"5f054589-8c4b-400e-8edc-0f89c2a52a8a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["a", "4"], " ", "M", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"M", "-", "r"}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "M"}], "+", "r"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"M", "-", "r"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "4"]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"2", " ", "M", " ", "r"}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}]]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", 
         RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]}]], "Output",\

 CellChangeTimes->{{3.822113188776469*^9, 3.822113198781639*^9}, 
   3.822394069228777*^9, 3.8224802857137547`*^9, 3.822735590166464*^9, 
   3.822987851239564*^9, 3.823069090985571*^9, 3.8231650006691*^9, 
   3.823244486830326*^9, 3.823260472141876*^9, 3.823321204460298*^9, 
   3.825056512211832*^9, {3.825153405012397*^9, 3.825153447129857*^9}, 
   3.825153504578786*^9, 3.8254010795029488`*^9, 3.825407121505178*^9, 
   3.8254072313746157`*^9, 3.825477887600581*^9, 3.825576558242346*^9, 
   3.825659714661869*^9, 3.825737055946177*^9, 3.828780807603774*^9, 
   3.829117989846488*^9, 3.829190763578253*^9, 3.831443915562028*^9, 
   3.8315269870145187`*^9, 3.83178638504147*^9, 3.832237068684635*^9, 
   3.837238203688937*^9, 3.837254097982778*^9, 3.837490247874792*^9, 
   3.839143932993391*^9, 3.840096765805718*^9, 3.840164443170918*^9, 
   3.8402461079273157`*^9, 3.840619601026032*^9, 3.8406975951367617`*^9, 
   3.8407885931359453`*^9, 3.84085076218118*^9, 3.840850932122876*^9, 
   3.840858230208344*^9, 3.841111795111383*^9, 3.841131436357746*^9, 
   3.841148411025133*^9, 3.8412183739323597`*^9, 3.841383014051457*^9, 
   3.841449283969836*^9, {3.85454809962208*^9, 3.854548118229472*^9}, 
   3.854631610073758*^9, 3.85473332031632*^9, 3.854794291212418*^9, 
   3.854875707826062*^9, 3.8550671151518717`*^9, 3.855682590570088*^9, 
   3.8557455113002863`*^9, 3.85575742309375*^9, 3.8563600894666452`*^9, 
   3.8578188180211477`*^9, 3.8586814942332783`*^9, 3.8656049446215963`*^9, 
   3.872254511030485*^9, 3.8725907958197527`*^9, 3.8726167199390297`*^9, 
   3.87267318139777*^9, 3.875785653320529*^9, 3.886850973292457*^9, 
   3.886851264354562*^9, 3.88719488610917*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"76f2a55d-1fcb-4d65-8c27-a0279e00ee63"]
}, Open  ]],

Cell[TextData[{
 "Asymptotic behaviour of \[DoubleStruckK] and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[DoubleStruckCapitalK]", "\[SmallCircle]"], "qq"], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "16e5c2bf-5cff-4df5-a2bd-27ba40f21477"],
 " is better than expected from the fall-off conditions"
}], "Text",
 CellChangeTimes->{{3.88719493529595*^9, 
  3.8871949706215343`*^9}},ExpressionUUID->"0d728e59-a713-476d-9708-\
cd3193a73756"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{"\[DoubleStruckK]", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"\[DoubleStruckCapitalK]cqq", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.88719485904282*^9, {3.887194924746107*^9, 3.887194925125002*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"c0594cd3-6b47-46f6-a149-96d753caa55a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "a", " ", "J", " ", "M", " ", 
     RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], 
    SuperscriptBox["r", "2"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", "M", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], 
    SuperscriptBox["r", "3"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   3 $CellContext`a $CellContext`J $CellContext`M 
    Sin[$CellContext`\[CurlyTheta]], $CellContext`a^2 $CellContext`M 
    Sin[2 $CellContext`\[CurlyTheta]]}, 2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.88719486087875*^9, 3.887194926281206*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"87fc929d-8226-4cb6-8d99-3493e697af47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "M", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], ")"}]}], 
     SuperscriptBox["r", "2"]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", "M", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "M"}], "+", 
       RowBox[{"4", " ", "a", " ", "J", " ", 
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], 
    SuperscriptBox["r", "3"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {(-2) $CellContext`a^2 $CellContext`M 
    Sin[$CellContext`\[CurlyTheta]]^2, $CellContext`a^2 $CellContext`M ((-4) \
$CellContext`M + 
     4 $CellContext`a $CellContext`J Cos[$CellContext`\[CurlyTheta]]) 
    Sin[$CellContext`\[CurlyTheta]]^2}, 2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.88719486087875*^9, 3.887194926333025*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"1749af98-66e8-4060-bcf7-0919b9867866"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CHECK", "==", 
    RowBox[{"\[DoubleStruckCapitalK]cqqb", "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "\[DoubleStruckA]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[DoubleStruckB]", " ", "\[DoubleStruckCapitalK]cqqbar"}], 
        "+", 
        RowBox[{"\[DoubleStruckB]bar", " ", "\[DoubleStruckCapitalK]cqq"}]}], 
       ")"}]}]}]}], "/.", 
   RowBox[{
    SuperscriptBox["J", "2"], "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.825153527007908*^9, 3.825153626256089*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"f9abd2e2-c5c4-4bf5-919d-543fbe297ac4"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.825153593131362*^9, 3.825153627117711*^9}, 
   3.825401080367098*^9, 3.825407122232273*^9, 3.825407232119609*^9, 
   3.825477888389306*^9, 3.825576559169879*^9, 3.825659715468205*^9, 
   3.825737056711216*^9, 3.828780808352998*^9, 3.829117997188068*^9, 
   3.829190769134478*^9, 3.831443916432119*^9, 3.8315269878978558`*^9, 
   3.8317863859031553`*^9, 3.832237069545856*^9, 3.837238204637349*^9, 
   3.837254098884488*^9, 3.8374902493105927`*^9, 3.83914393444599*^9, 
   3.8400967665824213`*^9, 3.840164444725918*^9, 3.840246109286914*^9, 
   3.840619601904314*^9, 3.840697595843439*^9, 3.840788593996214*^9, 
   3.8408507627179213`*^9, 3.8408509333454533`*^9, 3.840858231020935*^9, 
   3.841111796494047*^9, 3.841131437249902*^9, 3.841148412241487*^9, 
   3.841218374635871*^9, 3.841383014769145*^9, 3.8414492851441*^9, 
   3.854548145032629*^9, 3.854631611185848*^9, 3.8547333213470707`*^9, 
   3.854794292137328*^9, 3.854875708670183*^9, 3.855067115547521*^9, 
   3.855682591001033*^9, 3.855745511677162*^9, 3.8557574234902477`*^9, 
   3.856360089858286*^9, 3.857818818383005*^9, 3.85868149464104*^9, 
   3.865604945056752*^9, 3.872254511420684*^9, 3.872590796206469*^9, 
   3.872616720333576*^9, 3.872673181800456*^9, 3.8757856536917*^9, 
   3.886850973653941*^9, 3.887195064307562*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"567930b8-5f6e-462b-a4f5-a4a3f83aae34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CHECK", "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"kka", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["\[DoubleStruckK]", "2"], "qba"}], "+", 
        RowBox[{
         FractionBox["\[DoubleStruckK]bar", "2"], "qa"}]}], ")"}]}], "//", 
     "Simplify"}], ")"}]}], "/.", 
  RowBox[{
   SuperscriptBox["J", "2"], "\[Rule]", 
   RowBox[{"-", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.825153654174748*^9, 3.825153723025124*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"4447057d-7ad0-4e6d-b634-374656f0d4f0"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}]}]], "Output",
 CellChangeTimes->{{3.82515369122777*^9, 3.82515372379989*^9}, 
   3.82540108259811*^9, 3.825407124238703*^9, 3.825407234136608*^9, 
   3.8254778905862417`*^9, 3.825576561379712*^9, 3.825659717702227*^9, 
   3.82573705886336*^9, 3.8287808087261457`*^9, 3.8291180004286737`*^9, 
   3.829190772764173*^9, 3.831443916743483*^9, 3.831526988265964*^9, 
   3.831786386279459*^9, 3.832237069848505*^9, 3.837238205055567*^9, 
   3.8372540991945467`*^9, 3.837490249943408*^9, 3.8391439352653646`*^9, 
   3.840096767111451*^9, 3.840164445583029*^9, 3.840246110074903*^9, 
   3.8406196024208384`*^9, 3.840697596215753*^9, 3.840788594410632*^9, 
   3.8408507627440567`*^9, 3.840850933958386*^9, 3.840858231424403*^9, 
   3.841111797201848*^9, 3.8411314377504377`*^9, 3.841148412827289*^9, 
   3.8412183749916286`*^9, 3.841383015143848*^9, 3.84144928572475*^9, 
   3.854548149566539*^9, 3.85463161192689*^9, 3.854733322134449*^9, 
   3.854794292845155*^9, 3.85487570933307*^9, 3.855067115846257*^9, 
   3.855682591316761*^9, 3.855745511978981*^9, 3.855757423816217*^9, 
   3.856360090170516*^9, 3.8578188186755457`*^9, 3.858681494938589*^9, 
   3.865604945431527*^9, 3.8722545118038282`*^9, 3.872590796590859*^9, 
   3.872616720712502*^9, 3.87267318219563*^9, 3.875785654075879*^9, 
   3.886850974056533*^9, 3.887195068341341*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"879d91d1-3731-450a-b0ea-d5e6188273aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CHECK", "\[Equal]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KKcab", "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "4"], "\[DoubleStruckCapitalK]cqqb", " ", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"qa", "[", 
               RowBox[{"[", "i", "]"}], "]"}], 
              RowBox[{"qba", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"qa", "[", 
               RowBox[{"[", "j", "]"}], "]"}], 
              RowBox[{"qba", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "4"], 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[DoubleStruckCapitalK]cqqbar", " ", 
              RowBox[{"qa", "[", 
               RowBox[{"[", "i", "]"}], "]"}], 
              RowBox[{"qa", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "+", 
             RowBox[{"\[DoubleStruckCapitalK]cqq", " ", 
              RowBox[{"qba", "[", 
               RowBox[{"[", "i", "]"}], "]"}], 
              RowBox[{"qba", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "//",
       "Simplify"}], ")"}]}], "/.", 
   RowBox[{
    SuperscriptBox["J", "4"], "\[Rule]", "1"}]}], "/.", 
  RowBox[{
   SuperscriptBox["J", "2"], "\[Rule]", 
   RowBox[{"-", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.8251537796038437`*^9, 3.8251539515896597`*^9}, {
  3.825403952891707*^9, 3.8254039569783907`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"98991712-3913-4efb-b11b-93b69ea153dd"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]], "Output",
 CellChangeTimes->{{3.825153928954257*^9, 3.825153952163424*^9}, 
   3.825401083360759*^9, 3.8254039575034647`*^9, 3.8254071248434067`*^9, 
   3.8254072347575693`*^9, 3.825477891349906*^9, 3.8255765621209507`*^9, 
   3.825659718473386*^9, 3.825737059611475*^9, 3.828780809335552*^9, 
   3.8291180034137774`*^9, 3.829190777031619*^9, 3.831443917374318*^9, 
   3.831526988930122*^9, 3.8317863869802437`*^9, 3.832237070476625*^9, 
   3.837238205858335*^9, 3.837254099839698*^9, 3.837490251275154*^9, 
   3.839143936532977*^9, 3.8400967677622633`*^9, 3.840164446784932*^9, 
   3.840246111261248*^9, 3.840619603168579*^9, 3.840697596797572*^9, 
   3.840788595053557*^9, 3.840850762920865*^9, 3.840850935017057*^9, 
   3.840858232079896*^9, 3.84111179835501*^9, 3.841131438495496*^9, 
   3.8411484138157177`*^9, 3.84121837557057*^9, 3.841383015741537*^9, 
   3.841449286697197*^9, 3.8545481562404222`*^9, 3.854631613077561*^9, 
   3.854733323349894*^9, 3.854794293933601*^9, 3.854875710365734*^9, 
   3.855067116303863*^9, 3.8556825918155518`*^9, 3.855745512510771*^9, 
   3.8557574243639803`*^9, 3.8563600906821632`*^9, 3.857818819130958*^9, 
   3.858681495395307*^9, 3.8656049458724337`*^9, 3.872254512259575*^9, 
   3.872590797036703*^9, 3.8726167211640463`*^9, 3.872673182654435*^9, 
   3.8757856545863667`*^9, 3.886850974548685*^9, 3.8871950722598553`*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"1b70a7c0-fb81-4f1b-b690-e80e893b1455"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Secondary extrinsic curvature", "Subchapter",
 CellChangeTimes->{{3.825666673385408*^9, 
  3.825666682096352*^9}},ExpressionUUID->"c7755472-dee7-40c7-88de-\
04c0daaa23d1"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "^"], "qq"], "=", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["K", "^"], "ab"], 
     SuperscriptBox["q", "a"], 
     SuperscriptBox["q", "b"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c94ff3cc-eda3-4e00-b1be-49946d6be88c"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "^"], 
     RowBox[{"q", " ", 
      OverscriptBox["q", "_"]}]], "=", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["K", "^"], "ab"], 
     SuperscriptBox["q", "a"], 
     SuperscriptBox[
      OverscriptBox["q", "_"], "b"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "db00bf3f-1d86-4539-b5b4-25a969ec843a"],
 "\nThese variables could be computed from other, more basic variables \
determined earlier (see next section)"
}], "Text",
 CellChangeTimes->{{3.88719514099657*^9, 3.887195186735901*^9}, {
  3.88719527626746*^9, 
  3.887195327973645*^9}},ExpressionUUID->"39e34226-629b-4bee-814a-\
eb209c50d6bd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Khqq", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"qA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], 
       RowBox[{"qA", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], 
       RowBox[{"Khab", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["J", "2"], "\[Rule]", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Khqqbar", "=", 
   RowBox[{"Khqq", "/.", 
    RowBox[{"J", "\[Rule]", 
     RowBox[{"-", "J"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Khqqb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"qA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], 
       RowBox[{"qbA", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], 
       RowBox[{"Khab", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["J", "2"], "\[Rule]", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8256666876156673`*^9, 3.825666811854368*^9}, {
  3.854548171686689*^9, 3.854548174924159*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"d6cee502-381c-4b65-aa8f-d7c0ad237bdb"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["a", "2"], " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["a", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", "r"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"16", " ", "a", " ", "J", " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "4"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", " ", "M", " ", 
            SuperscriptBox["r", "3"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "3"], " ", "J", " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", "\[CurlyTheta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "\[CurlyTheta]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", "M", " ", "r", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "\[CurlyTheta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "+", 
            RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8256667233031597`*^9, 3.825666812968143*^9}, 
   3.825737059941074*^9, 3.829118009637048*^9, 3.829190781789548*^9, 
   3.8314439179204073`*^9, 3.831526998757865*^9, 3.8317863875260897`*^9, 
   3.8322370710148973`*^9, 3.8372382064439087`*^9, 3.837254100388041*^9, 
   3.8374902521274443`*^9, 3.8391439485113564`*^9, 3.840096768218254*^9, 
   3.84016444739781*^9, 3.840246111923592*^9, 3.840619603490752*^9, 
   3.840697597060186*^9, 3.840788595457984*^9, 3.8408507629822063`*^9, 
   3.8408509356438303`*^9, 3.840858232383833*^9, 3.8411117990089493`*^9, 
   3.841131438821198*^9, 3.841148414239388*^9, 3.841218375822318*^9, 
   3.841383016029921*^9, 3.841449287131868*^9, {3.854548168904622*^9, 
   3.8545481754696913`*^9}, 3.854631615785342*^9, 3.854733325786827*^9, 
   3.854794296249515*^9, 3.854875712461507*^9, 3.855067117238185*^9, 
   3.8556825928738937`*^9, 3.855745513460146*^9, 3.855757425329275*^9, 
   3.8563600916708107`*^9, 3.857818820050802*^9, 3.8586814963208714`*^9, 
   3.86560494681887*^9, 3.872254513195505*^9, 3.872590797939554*^9, 
   3.872616722071636*^9, 3.872673183585906*^9, 3.887195192730929*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"5ee4c416-8a72-4b35-a6a4-58da5aa049b1"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["r", "3"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}], 
   SqrtBox[
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]], 
     "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", 
         RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "4"], " ", "M"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "4"], " ", "r"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"M", "+", 
            RowBox[{"2", " ", "r"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"M", "-", "r"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
    SqrtBox[
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}]}], ")"}]}]], 
      "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}]}], 
       
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}]]}]]}]], "Output",
 CellChangeTimes->{{3.8256667233031597`*^9, 3.825666812968143*^9}, 
   3.825737059941074*^9, 3.829118009637048*^9, 3.829190781789548*^9, 
   3.8314439179204073`*^9, 3.831526998757865*^9, 3.8317863875260897`*^9, 
   3.8322370710148973`*^9, 3.8372382064439087`*^9, 3.837254100388041*^9, 
   3.8374902521274443`*^9, 3.8391439485113564`*^9, 3.840096768218254*^9, 
   3.84016444739781*^9, 3.840246111923592*^9, 3.840619603490752*^9, 
   3.840697597060186*^9, 3.840788595457984*^9, 3.8408507629822063`*^9, 
   3.8408509356438303`*^9, 3.840858232383833*^9, 3.8411117990089493`*^9, 
   3.841131438821198*^9, 3.841148414239388*^9, 3.841218375822318*^9, 
   3.841383016029921*^9, 3.841449287131868*^9, {3.854548168904622*^9, 
   3.8545481754696913`*^9}, 3.854631615785342*^9, 3.854733325786827*^9, 
   3.854794296249515*^9, 3.854875712461507*^9, 3.855067117238185*^9, 
   3.8556825928738937`*^9, 3.855745513460146*^9, 3.855757425329275*^9, 
   3.8563600916708107`*^9, 3.857818820050802*^9, 3.8586814963208714`*^9, 
   3.86560494681887*^9, 3.872254513195505*^9, 3.872590797939554*^9, 
   3.872616722071636*^9, 3.872673183585906*^9, 3.887195193153329*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"8df0f08c-509d-4b30-8cf7-e4a1ceaca4ce"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Derived quantities", "Subchapter",
 CellChangeTimes->{{3.84085189555087*^9, 3.840851902639702*^9}, 
   3.840858593973173*^9},ExpressionUUID->"521c17cd-0bee-4a36-abee-\
79e542383d8a"],

Cell[TextData[{
 "This section is to quantities that could be derived from the basic \
\[DoubleStruckA], \[DoubleStruckB], \[DoubleStruckCapitalR](=2), ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[DoubleStruckCapitalN]", "^"], TraditionalForm]],
  ExpressionUUID->"ea9b5c35-844a-4f47-8b24-0596ac9be07e"],
 ", \[DoubleStruckCapitalN], \[DoubleStruckK], \[DoubleStruckCapitalK], ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[DoubleStruckCapitalK]", "\[SmallCircle]"], "qq"], 
   TraditionalForm]],ExpressionUUID->"95a42a42-355c-403c-a3c8-b878c97c09c8"],
 " and ",
 StyleBox["\[Kappa]",
  FontWeight->"Bold"],
 " variables."
}], "Text",
 CellChangeTimes->{{3.887195848148431*^9, 3.887195949015337*^9}, {
  3.887196259358987*^9, 
  3.887196278359084*^9}},ExpressionUUID->"e8c609b8-ef88-4281-bba4-\
03662e72d9a9"],

Cell[TextData[{
 "The action of the covariant derivative operator compatible with the unit \
sphere metric on the metric induced on the 2-surfaces, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["D", "\[SmallCircle]"], "a"], 
    SubscriptBox[
     OverscriptBox["\[Gamma]", "^"], "bc"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "080c6d99-3485-401d-848d-db9e4a93369f"]
}], "Text",
 CellChangeTimes->{{3.88719537008595*^9, 3.887195386019578*^9}, {
  3.887195588693852*^9, 
  3.887195646991522*^9}},ExpressionUUID->"27080479-905c-486a-90bf-\
9caa688b8068"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D\[Gamma]habc", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Gamma]hab", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
         RowBox[{"zA", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]qAbc", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "i", ",", "j"}], "]"}], "]"}], 
          RowBox[{"\[Gamma]hab", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "k"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]qAbc", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "i", ",", "k"}], "]"}], "]"}], 
          RowBox[{"\[Gamma]hab", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "j"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.825661826450494*^9, 3.8256618370516453`*^9}, {
   3.825661923004178*^9, 3.825662029010483*^9}, {3.825662294910907*^9, 
   3.825662315779853*^9}, 3.854548201031767*^9, {3.887195399755392*^9, 
   3.887195405360311*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"8bc3ea3c-d219-487e-8f29-13ee7282c081"],

Cell[TextData[{
 "Connection relating the covariant derivative operators compatible with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["q", "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cb57967a-7e06-44fd-84a2-8005801dd9ff"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Gamma]", "^"], "ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "57a02da4-876c-432b-9eeb-b1670f5a6277"]
}], "Text",
 CellChangeTimes->{{3.8871956792069902`*^9, 
  3.887195722743137*^9}},ExpressionUUID->"d232ccd4-e371-45c6-8aa4-\
b224bfcc3f26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CAbc", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"\[Gamma]hAB", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "ii"}], "]"}], "]"}], "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D\[Gamma]habc", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "ii", ",", "k"}], "]"}], "]"}], "+", 
           RowBox[{"D\[Gamma]habc", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "j", ",", "ii"}], "]"}], "]"}], "-", 
           RowBox[{"D\[Gamma]habc", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "j", ",", "k"}], "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8256620661881227`*^9, 3.825662175538241*^9}, 
   3.8256622907330227`*^9, {3.825662324665444*^9, 3.825662336892115*^9}, 
   3.854548207071356*^9},
 CellLabel->
  "In[223]:=",ExpressionUUID->"c2f84233-133d-4b87-afbe-c8bf67998f29"],

Cell["Components of the connection", "Text",
 CellChangeTimes->{{3.887195748063942*^9, 
  3.887195754722157*^9}},ExpressionUUID->"e0ad7a71-c260-41f8-b102-\
dd8fad2aad4c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[DoubleStruckCapitalA]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"qA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], 
       RowBox[{"qA", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], 
       RowBox[{"qba", "[", 
        RowBox[{"[", "kk", "]"}], "]"}], 
       RowBox[{"CAbc", "[", 
        RowBox[{"[", 
         RowBox[{"kk", ",", "ii", ",", "jj"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["J", "2"], "\[Rule]", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalA]2", "=", 
   RowBox[{
    SuperscriptBox["\[DoubleStruckD]", 
     RowBox[{"-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[DoubleStruckA]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Eth]", "[", 
           RowBox[{"\[DoubleStruckA]", ",", "0"}], "]"}]}], "-", 
         RowBox[{"\[CapitalEth]", "[", 
          RowBox[{"\[DoubleStruckB]", ",", "2"}], "]"}]}], ")"}]}], "-", 
      RowBox[{"\[DoubleStruckB]bar", " ", 
       RowBox[{"\[Eth]", "[", 
        RowBox[{"\[DoubleStruckB]", ",", "2"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CHECK", "\[Equal]", 
   RowBox[{"\[DoubleStruckCapitalA]", "-", "\[DoubleStruckCapitalA]2"}]}], "//",
   "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalA]bar", "=", 
   RowBox[{"\[DoubleStruckCapitalA]", "/.", 
    RowBox[{"J", "\[Rule]", 
     RowBox[{"-", "J"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.825662214952533*^9, 3.82566228157239*^9}, {
  3.825662350131195*^9, 3.825662421309155*^9}, {3.8256624698990297`*^9, 
  3.8256625127499733`*^9}, {3.8256625531052237`*^9, 3.8256625885405703`*^9}, {
  3.825662812981591*^9, 3.825662836599255*^9}, {3.840852002371602*^9, 
  3.840852035770027*^9}, {3.841112104440073*^9, 3.841112137244124*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"b74d17c0-595c-4ad8-83e2-08f567f99145"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "M", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "+", 
           RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}]]}], "-", 
     RowBox[{
      RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "r"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"32", " ", "M", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"M", "+", "r"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"]]], "Output",\

 CellChangeTimes->{{3.840852008460621*^9, 3.840852019166862*^9}, 
   3.8408520719113197`*^9, 3.840858233152162*^9, 3.8411118005834084`*^9, {
   3.841112123010532*^9, 3.8411121381117773`*^9}, 3.841131439771879*^9, 
   3.841148415421968*^9, 3.841218376515273*^9, 3.841383016753004*^9, 
   3.841449288293726*^9, 3.854548214059247*^9, 3.854548260345016*^9, 
   3.854631617519198*^9, 3.854733327631528*^9, 3.854794298047591*^9, 
   3.854875714048643*^9, 3.855067118004031*^9, 3.8556825936861773`*^9, 
   3.855745514229641*^9, 3.855757426081099*^9, 3.856360092446583*^9, 
   3.857818820770464*^9, 3.8586814970884657`*^9, 3.8656049476007357`*^9, 
   3.8722545139189987`*^9, 3.872590798657898*^9, 3.872616722794379*^9, 
   3.872673184320424*^9, 3.887195739280755*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"4bff4b47-f006-4837-9ae9-119299e20d3e"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.840852008460621*^9, 3.840852019166862*^9}, 
   3.8408520719113197`*^9, 3.840858233152162*^9, 3.8411118005834084`*^9, {
   3.841112123010532*^9, 3.8411121381117773`*^9}, 3.841131439771879*^9, 
   3.841148415421968*^9, 3.841218376515273*^9, 3.841383016753004*^9, 
   3.841449288293726*^9, 3.854548214059247*^9, 3.854548260345016*^9, 
   3.854631617519198*^9, 3.854733327631528*^9, 3.854794298047591*^9, 
   3.854875714048643*^9, 3.855067118004031*^9, 3.8556825936861773`*^9, 
   3.855745514229641*^9, 3.855757426081099*^9, 3.856360092446583*^9, 
   3.857818820770464*^9, 3.8586814970884657`*^9, 3.8656049476007357`*^9, 
   3.8722545139189987`*^9, 3.872590798657898*^9, 3.872616722794379*^9, 
   3.872673184320424*^9, 3.887195739335837*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"2dbeb625-1353-4de4-9bdf-3ac2c6612eee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[DoubleStruckCapitalB]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"qbA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], 
       RowBox[{"qA", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], 
       RowBox[{"qa", "[", 
        RowBox[{"[", "kk", "]"}], "]"}], 
       RowBox[{"CAbc", "[", 
        RowBox[{"[", 
         RowBox[{"kk", ",", "ii", ",", "jj"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["J", "2"], "\[Rule]", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalB]2", "=", 
   RowBox[{
    SuperscriptBox["\[DoubleStruckD]", 
     RowBox[{"-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[DoubleStruckA]", " ", 
       RowBox[{"\[CapitalEth]", "[", 
        RowBox[{"\[DoubleStruckB]", ",", "2"}], "]"}]}], "-", 
      RowBox[{"\[DoubleStruckB]", " ", 
       RowBox[{"\[Eth]", "[", 
        RowBox[{"\[DoubleStruckB]bar", ",", 
         RowBox[{"-", "2"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CHECK", "\[Equal]", 
   RowBox[{"\[DoubleStruckCapitalB]", "-", "\[DoubleStruckCapitalB]2"}]}], "//",
   "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalB]bar", "=", 
   RowBox[{"\[DoubleStruckCapitalB]", "/.", 
    RowBox[{"J", "\[Rule]", 
     RowBox[{"-", "J"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.825662605755163*^9, 3.825662682333789*^9}, {
  3.8256628071612787`*^9, 3.825662809351762*^9}, {3.825662846806346*^9, 
  3.825662855344743*^9}, {3.841112144483365*^9, 3.841112161168585*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"5d27f6b2-8bf7-4376-8ec7-ba88e53a9720"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "2"], " ", "M", " ", "r"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"16", " ", "M", " ", 
      SuperscriptBox["r", "3"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"M", "+", 
           RowBox[{"2", " ", "r"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"4", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"]]], "Output",\

 CellChangeTimes->{3.840852094948731*^9, 3.840858233416315*^9, 
  3.841111801182427*^9, 3.8411121622507467`*^9, 3.8411314399915943`*^9, 
  3.841148415936933*^9, 3.841218376729904*^9, 3.841383016978806*^9, 
  3.8414492891396914`*^9, 3.854548268804606*^9, 3.854631617852974*^9, 
  3.854733327938929*^9, 3.854794298347151*^9, 3.854875714326685*^9, 
  3.855067118145824*^9, 3.855682593836195*^9, 3.855745514374004*^9, 
  3.855757426222831*^9, 3.856360092583053*^9, 3.857818820905212*^9, 
  3.858681497230027*^9, 3.86560494774494*^9, 3.8722545140507717`*^9, 
  3.8725907987960253`*^9, 3.872616722939996*^9, 3.872673184459363*^9, 
  3.887195761380905*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"f3ac5d9a-c3c1-4fbe-b286-ecca88df099f"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.840852094948731*^9, 3.840858233416315*^9, 
  3.841111801182427*^9, 3.8411121622507467`*^9, 3.8411314399915943`*^9, 
  3.841148415936933*^9, 3.841218376729904*^9, 3.841383016978806*^9, 
  3.8414492891396914`*^9, 3.854548268804606*^9, 3.854631617852974*^9, 
  3.854733327938929*^9, 3.854794298347151*^9, 3.854875714326685*^9, 
  3.855067118145824*^9, 3.855682593836195*^9, 3.855745514374004*^9, 
  3.855757426222831*^9, 3.856360092583053*^9, 3.857818820905212*^9, 
  3.858681497230027*^9, 3.86560494774494*^9, 3.8722545140507717`*^9, 
  3.8725907987960253`*^9, 3.872616722939996*^9, 3.872673184459363*^9, 
  3.887195761525297*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"3cf518d0-48ee-482f-b11a-254c7b71152e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[DoubleStruckCapitalC]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"qA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], 
       RowBox[{"qA", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], 
       RowBox[{"qa", "[", 
        RowBox[{"[", "kk", "]"}], "]"}], 
       RowBox[{"CAbc", "[", 
        RowBox[{"[", 
         RowBox[{"kk", ",", "ii", ",", "jj"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["J", "2"], "\[Rule]", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalC]2", "=", 
   RowBox[{
    SuperscriptBox["\[DoubleStruckD]", 
     RowBox[{"-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[DoubleStruckA]", " ", 
       RowBox[{"\[Eth]", "[", 
        RowBox[{"\[DoubleStruckB]", ",", "2"}], "]"}]}], "-", 
      RowBox[{"\[DoubleStruckB]", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"\[Eth]", "[", 
           RowBox[{"\[DoubleStruckA]", ",", "0"}], "]"}]}], "-", 
         RowBox[{"\[CapitalEth]", "[", 
          RowBox[{"\[DoubleStruckB]", ",", "2"}], "]"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CHECK", "\[Equal]", 
   RowBox[{"\[DoubleStruckCapitalC]", "-", "\[DoubleStruckCapitalC]2"}]}], "//",
   "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalC]bar", "=", 
   RowBox[{"\[DoubleStruckCapitalC]", "/.", 
    RowBox[{"J", "\[Rule]", 
     RowBox[{"-", "J"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8256627155022163`*^9, 3.825662802641749*^9}, {
  3.825662861851416*^9, 3.825662870134654*^9}, {3.841112168225773*^9, 
  3.8411121853842497`*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"fccf7df0-f702-40b8-b795-fe29df7b3b9e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["a", "4"], " ", "M", " ", "r", " ", 
    RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "4"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M"}], "+", "r"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[CurlyTheta]", "]"}], "3"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", 
         RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[CurlyTheta]"}], "]"}]}]}], ")"}]}]]}]], "Output",\

 CellChangeTimes->{3.8408521180893*^9, 3.8408582336272507`*^9, 
  3.8411118015499907`*^9, 3.841112186111939*^9, 3.841131440242859*^9, 
  3.8411484161450033`*^9, 3.8412183768965597`*^9, 3.8413830171635447`*^9, 
  3.8414492894238243`*^9, 3.8545482815279207`*^9, 3.8546316184606857`*^9, 
  3.854733328568288*^9, 3.854794298978485*^9, 3.854875714844215*^9, 
  3.855067118404457*^9, 3.8556825940923977`*^9, 3.8557455146308317`*^9, 
  3.8557574264749393`*^9, 3.8563600928267403`*^9, 3.8578188211407423`*^9, 
  3.858681497476707*^9, 3.8656049479788647`*^9, 3.8722545142958717`*^9, 
  3.8725907990437183`*^9, 3.872616723185803*^9, 3.872673184704427*^9, 
  3.887195775572023*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"53011979-ad2c-4770-a6af-13d927774faf"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.8408521180893*^9, 3.8408582336272507`*^9, 
  3.8411118015499907`*^9, 3.841112186111939*^9, 3.841131440242859*^9, 
  3.8411484161450033`*^9, 3.8412183768965597`*^9, 3.8413830171635447`*^9, 
  3.8414492894238243`*^9, 3.8545482815279207`*^9, 3.8546316184606857`*^9, 
  3.854733328568288*^9, 3.854794298978485*^9, 3.854875714844215*^9, 
  3.855067118404457*^9, 3.8556825940923977`*^9, 3.8557455146308317`*^9, 
  3.8557574264749393`*^9, 3.8563600928267403`*^9, 3.8578188211407423`*^9, 
  3.858681497476707*^9, 3.8656049479788647`*^9, 3.8722545142958717`*^9, 
  3.8725907990437183`*^9, 3.872616723185803*^9, 3.872673184704427*^9, 
  3.887195775603058*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"186a8b0e-9b29-4365-9ab9-4f76626bb7ae"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    OverscriptBox["K", "*"], "ab"], "=", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["K", "^"], "ab"], 
    OverscriptBox["N", "^"]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"b36a996d-2dd2-4d52-92c9-9d5ed8f9195d"]], \
"Text",
 CellChangeTimes->{{3.8871957863390913`*^9, 3.88719580134816*^9}, {
  3.887195969129739*^9, 
  3.887195977698819*^9}},ExpressionUUID->"87cac956-cc2e-4821-8838-\
9b087048128e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KKstar", "=", 
   RowBox[{"Khat", " ", "Nh"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.840852292159905*^9, 3.840852374942687*^9}, {
  3.887195805998172*^9, 3.887195806406291*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"d06a4700-f183-48bb-a01a-e96e9c63e47b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CHECK", "==", 
   RowBox[{"KKstar", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[DoubleStruckA]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"\[DoubleStruckA]", ",", "r"}], "]"}], "-", 
            RowBox[{"\[CapitalEth]", "[", 
             RowBox[{"\[DoubleStruckCapitalN]", ",", "1"}], "]"}], "+", 
            RowBox[{
            "\[DoubleStruckCapitalB]bar", " ", "\[DoubleStruckCapitalN]"}]}], 
           ")"}]}], "-", 
         RowBox[{"\[DoubleStruckB]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"\[DoubleStruckB]bar", ",", "r"}], "]"}], "-", 
            RowBox[{"\[CapitalEth]", "[", 
             RowBox[{"\[DoubleStruckCapitalN]bar", ",", 
              RowBox[{"-", "1"}]}], "]"}], "+", 
            RowBox[{"\[DoubleStruckCapitalC]bar", " ", 
             RowBox[{"\[DoubleStruckCapitalN]", "/", "2"}]}], "+", 
            RowBox[{
            "\[DoubleStruckCapitalA]bar", " ", 
             "\[DoubleStruckCapitalN]bar"}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "\[DoubleStruckD]"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[DoubleStruckA]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"\[DoubleStruckA]", ",", "r"}], "]"}], "-", 
            RowBox[{"\[Eth]", "[", 
             RowBox[{"\[DoubleStruckCapitalN]bar", ",", 
              RowBox[{"-", "1"}]}], "]"}], "+", 
            RowBox[{
            "\[DoubleStruckCapitalB]", " ", "\[DoubleStruckCapitalN]bar"}]}], 
           ")"}]}], "-", 
         RowBox[{"\[DoubleStruckB]bar", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"\[DoubleStruckB]", ",", "r"}], "]"}], "-", 
            RowBox[{"\[Eth]", "[", 
             RowBox[{"\[DoubleStruckCapitalN]", ",", "1"}], "]"}], "+", 
            RowBox[{"\[DoubleStruckCapitalC]", " ", 
             RowBox[{"\[DoubleStruckCapitalN]bar", "/", "2"}]}], "+", 
            RowBox[{
            "\[DoubleStruckCapitalA]", " ", "\[DoubleStruckCapitalN]"}]}], 
           ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "\[DoubleStruckD]"}], ")"}]}]}], ")"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8411118341357603`*^9, 3.8411120895088177`*^9}, {
  3.841112206299687*^9, 3.841112208348418*^9}, {3.854548305301597*^9, 
  3.854548315368361*^9}, {3.8871958135270023`*^9, 3.8871958157319403`*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"0054653a-f3cf-49f1-89ef-cce7f676d32a"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.8411118365087147`*^9, {3.8411122007110367`*^9, 3.8411122093932333`*^9}, 
   3.8411314409515142`*^9, 3.841148416804617*^9, 3.841150105985471*^9, 
   3.841218377330145*^9, 3.841383017616179*^9, 3.841449290080064*^9, {
   3.854548292585112*^9, 3.854548317285529*^9}, 3.85463162013177*^9, 
   3.85473333018309*^9, 3.854794300601235*^9, 3.8548757162633944`*^9, 
   3.855067119043882*^9, 3.855682594788528*^9, 3.855745515253972*^9, 
   3.8557574271412277`*^9, 3.856360093488122*^9, 3.8578188217605963`*^9, 
   3.8586814981174107`*^9, 3.8656049485984488`*^9, 3.8722545149109697`*^9, 
   3.872590799666387*^9, 3.8726167237919903`*^9, 3.8726731853218613`*^9, 
   3.887195817130445*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"e21f09d9-1a36-4100-8b6e-1f4038569755"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"KKstarqq", "=", 
   RowBox[{"Khqq", " ", "Nh"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8408523933603153`*^9, 3.840852445574697*^9}, {
  3.887195983690382*^9, 3.887195984521453*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"051ed3a4-c4bf-4fff-9a55-8370b5432558"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KKstarqqb", "=", 
   RowBox[{"Khqqb", " ", "Nh"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.84085248069494*^9, 3.8408524936081657`*^9}, {
  3.887195988180888*^9, 3.88719598867766*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"cac2aee0-b07c-4a84-a281-cec98991e42b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LieKhat", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nhA", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{"Khat", ",", 
        RowBox[{"yA", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8254132722472754`*^9, 3.825413332718176*^9}, {
   3.825584239105897*^9, 3.8255842394981403`*^9}, {3.840852745550468*^9, 
   3.8408527615579433`*^9}, {3.840852886328971*^9, 3.8408529119166927`*^9}, 
   3.854548347393564*^9},
 CellLabel->
  "In[240]:=",ExpressionUUID->"ef71be8c-03c0-44bd-806c-e508229a0373"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R\[Gamma]habcD", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[CapitalGamma]\[Gamma]hAbc", "[", 
          RowBox[{"[", 
           RowBox[{"l", ",", "j", ",", "k"}], "]"}], "]"}], ",", 
         RowBox[{"zA", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[CapitalGamma]\[Gamma]hAbc", "[", 
         RowBox[{"[", 
          RowBox[{"l", ",", "i", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"zA", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CapitalGamma]\[Gamma]hAbc", "[", 
            RowBox[{"[", 
             RowBox[{"l", ",", "i", ",", "ii"}], "]"}], "]"}]}], 
          RowBox[{"\[CapitalGamma]\[Gamma]hAbc", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "j", ",", "k"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[CapitalGamma]\[Gamma]hAbc", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "j", ",", "ii"}], "]"}], "]"}], 
          RowBox[{"\[CapitalGamma]\[Gamma]hAbc", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "i", ",", "k"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R\[Gamma]hab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"R\[Gamma]habcD", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "ii", ",", "j", ",", "ii"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R\[Gamma]h", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"R\[Gamma]hab", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
       RowBox[{"\[Gamma]hAB", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.825413036035966*^9, 3.825413086216775*^9}, {
   3.840853121288726*^9, 3.840853143071937*^9}, 3.854548358476269*^9},
 CellLabel->
  "In[241]:=",ExpressionUUID->"db90acc7-bc43-4b5c-ac50-52a660c9a2d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KcKc", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"KKcab", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
      RowBox[{"KKcAB", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8254149042358294`*^9, 3.825415000656685*^9}, {
   3.826326037672346*^9, 3.826326080133087*^9}, {3.840853378775998*^9, 
   3.840853388761855*^9}, 3.854548363971196*^9},
 CellLabel->
  "In[244]:=",ExpressionUUID->"54a991cf-d590-4529-b8b5-3bf168dd2881"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KhKh", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Khab", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
      RowBox[{"KhAB", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8408534677482643`*^9, 3.840853470232452*^9}, {
   3.840853527468114*^9, 3.8408535632352867`*^9}, 3.854548370573703*^9},
 CellLabel->
  "In[245]:=",ExpressionUUID->"948d1ac1-ae64-49be-a341-eaf0d2b29a11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KsKs", "=", 
   RowBox[{"KhKh", " ", "Nh", " ", "Nh"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.840853411883868*^9, 3.840853413142509*^9}, {
   3.840853451045869*^9, 3.840853463890656*^9}, 3.840853566297049*^9, {
   3.887196042866446*^9, 3.887196045524549*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"be635322-106f-4b99-b5b3-f2f2cc381881"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KcKs", "=", 
   RowBox[{"Nh", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KKcab", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
       RowBox[{"KhAB", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8408582677472477`*^9, 3.840858281709484*^9}, 
   3.8545483784268007`*^9, {3.8871960492179813`*^9, 3.887196049743018*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"10a65b60-7137-4690-882a-df99b17dc147"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]h", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"Det", "[", "\[Gamma]hab", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.825406539873053*^9, 3.825406688254781*^9}, 
   3.854548383254746*^9},
 CellLabel->
  "In[248]:=",ExpressionUUID->"351c159c-a511-4da2-a2d7-774c764b1965"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DhDhNh", "=", 
   RowBox[{
    FractionBox["1", "\[Gamma]h"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Gamma]h", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]hAB", "[", 
             RowBox[{"[", 
              RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
            RowBox[{"D", "[", 
             RowBox[{"Nh", ",", 
              RowBox[{"zA", "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"zA", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DhDhNh2", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]hAB", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Nh", ",", 
          RowBox[{"zA", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ",", 
          RowBox[{"zA", "[", 
           RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalGamma]\[Gamma]hAbc", "[", 
            RowBox[{"[", 
             RowBox[{"kk", ",", "ii", ",", "jj"}], "]"}], "]"}], 
           RowBox[{"D", "[", 
            RowBox[{"Nh", ",", 
             RowBox[{"zA", "[", 
              RowBox[{"[", "kk", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CHECK", "\[Equal]", 
   RowBox[{"DhDhNh", "-", "DhDhNh2"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.825413581495514*^9, 3.8254136847277517`*^9}, {
  3.840858394507914*^9, 3.8408584025405207`*^9}, {3.8408592203275557`*^9, 
  3.840859221647512*^9}, {3.854548388236567*^9, 3.854548395139782*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"227dabe2-e8d1-40ac-a2e2-ef0b23fc6298"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.840858608379137*^9, 3.841131443413645*^9, 
  3.8411484194475183`*^9, 3.841218379237227*^9, 3.8413830197178307`*^9, 
  3.841449293059557*^9, 3.8545484010827227`*^9, 3.8545484461354237`*^9, 
  3.854631670185162*^9, 3.854733381449856*^9, 3.8547943517808523`*^9, 
  3.854875759587915*^9, 3.8550671408839684`*^9, 3.855682620882543*^9, 
  3.855745537372739*^9, 3.855757448673834*^9, 3.85636012055792*^9, 
  3.857818843073181*^9, 3.858681519850646*^9, 3.865604970085561*^9, 
  3.872254535835065*^9, 3.872590821725835*^9, 3.8726167439342337`*^9, 
  3.872673209124641*^9, 3.8871960793251143`*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"58f6b61d-d72a-4b57-8c38-43084de32e43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RhabcD", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[CapitalGamma]hAbc", "[", 
          RowBox[{"[", 
           RowBox[{"l", ",", "j", ",", "k"}], "]"}], "]"}], ",", 
         RowBox[{"yA", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[CapitalGamma]hAbc", "[", 
         RowBox[{"[", 
          RowBox[{"l", ",", "i", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"yA", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CapitalGamma]hAbc", "[", 
            RowBox[{"[", 
             RowBox[{"l", ",", "i", ",", "ii"}], "]"}], "]"}]}], 
          RowBox[{"\[CapitalGamma]hAbc", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "j", ",", "k"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[CapitalGamma]hAbc", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "j", ",", "ii"}], "]"}], "]"}], 
          RowBox[{"\[CapitalGamma]hAbc", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "i", ",", "k"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rhab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"RhabcD", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "ii", ",", "j", ",", "ii"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rh", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Rhab", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
       RowBox[{"hAB", "[", 
        RowBox[{"[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"CHECK", "\[Equal]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{"a", "\[Rule]", "0"}]}], ")"}], "-", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"8", 
       SuperscriptBox["M", "2"]}], 
      RowBox[{
       SuperscriptBox["r", "4"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", 
           RowBox[{"M", "/", "r"}]}]}], ")"}], "2"]}]], ")"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8251343438389893`*^9, 3.825134385246006*^9}, {
  3.840859536768708*^9, 3.8408595573290358`*^9}, {3.854548454695813*^9, 
  3.854548478656652*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"8e3ffa92-8642-4f1f-a14e-11b4e484a3cc"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.8408595627449083`*^9, 3.8411314458238087`*^9, 3.841148423121324*^9, 
   3.841218381416786*^9, 3.841383022018215*^9, 3.841449296337297*^9, {
   3.8545484702454243`*^9, 3.854548491136285*^9}, 3.854631684153664*^9, 
   3.854733395782403*^9, 3.8547943660763397`*^9, 3.854875771985433*^9, 
   3.8550671474859247`*^9, 3.8556826283761578`*^9, 3.85574554434764*^9, 
   3.855757455401772*^9, 3.856360128220532*^9, 3.85781884951612*^9, 
   3.858681526491192*^9, 3.865604976571837*^9, 3.872254542227833*^9, 
   3.872590828080228*^9, 3.872616750153182*^9, 3.8726732162374353`*^9, 
   3.887196092522399*^9},
 CellLabel->
  "Out[255]=",ExpressionUUID->"8a08d701-e5ae-4c0e-8b08-324021ddfb62"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]0", "=", 
   RowBox[{"Rh", "-", "KcKc"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8254149042358294`*^9, 3.825415000656685*^9}, {
  3.826326037672346*^9, 3.826326080133087*^9}, {3.8408596940424757`*^9, 
  3.8408597242292223`*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"8174190f-cdca-4218-a404-d257b51fc61f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algebraic-hyperbolic system", "Subchapter",
 CellChangeTimes->{{3.841383314702479*^9, 3.841383319702952*^9}, {
  3.887196228723715*^9, 
  3.887196237795788*^9}},ExpressionUUID->"d38bce19-2f79-45b9-966a-\
2d549b818e5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KcKh", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"KKcAB", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
      RowBox[{"Kh2ab", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.825407931608225*^9, 3.825407998899754*^9}, 
   3.85455183857981*^9},
 CellLabel->
  "In[257]:=",ExpressionUUID->"f0cc37ad-bd74-49fc-8511-bd3cd4fbd64b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalF]", "=", 
   RowBox[{
    RowBox[{
     FractionBox["Nh", 
      RowBox[{"4", "\[DoubleStruckD]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "2", "\[DoubleStruckA]", " ", "\[DoubleStruckCapitalB]", " ", 
        "\[DoubleStruckK]bar"}], "-", 
       RowBox[{"\[DoubleStruckB]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[DoubleStruckCapitalC]bar", " ", "\[DoubleStruckK]"}], 
          "+", 
          RowBox[{
          "\[DoubleStruckCapitalA]bar", " ", "\[DoubleStruckK]bar"}]}], 
         ")"}]}], "+", 
       RowBox[{
       "2", "\[DoubleStruckA]", " ", "\[DoubleStruckCapitalB]bar", " ", 
        "\[DoubleStruckK]"}], "-", 
       RowBox[{"\[DoubleStruckB]bar", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[DoubleStruckCapitalC]", " ", "\[DoubleStruckK]bar"}], 
          "+", 
          RowBox[{"\[DoubleStruckCapitalA]", " ", "\[DoubleStruckK]"}]}], 
         ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "\[DoubleStruckD]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[DoubleStruckA]", " ", "\[DoubleStruckK]bar"}], "-", 
          RowBox[{"\[DoubleStruckB]bar", " ", "\[DoubleStruckK]"}]}], ")"}], 
        RowBox[{"\[Eth]", "[", 
         RowBox[{"Nh", ",", "0"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[DoubleStruckA]", " ", "\[DoubleStruckK]"}], "-", 
          RowBox[{"\[DoubleStruckB]", " ", "\[DoubleStruckK]bar"}]}], ")"}], 
        RowBox[{"\[CapitalEth]", "[", 
         RowBox[{"Nh", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"Nh", 
     RowBox[{"(", 
      RowBox[{"KcKh", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Kappa]\[Kappa]", "-", 
          RowBox[{"KK", "/", "2"}]}], ")"}], "Khat"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.825667748910307*^9, 3.82566801972099*^9}, {
  3.8256680851675463`*^9, 3.8256680912850857`*^9}, {3.841383482800602*^9, 
  3.841383490369213*^9}, {3.887196291971911*^9, 3.887196310463624*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"9d7b01cd-62a2-4d79-84d0-308c90fc8107"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHS\[DoubleStruckCapitalK]", "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[DoubleStruckCapitalN]t", "2"], 
     RowBox[{"\[CapitalEth]", "[", 
      RowBox[{"KK", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["\[DoubleStruckCapitalN]tbar", "2"], 
     RowBox[{"\[Eth]", "[", 
      RowBox[{"KK", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["Nh", 
      RowBox[{"2", "\[DoubleStruckD]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[DoubleStruckA]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Eth]", "[", 
           RowBox[{"\[DoubleStruckK]bar", ",", 
            RowBox[{"-", "1"}]}], "]"}], "+", 
          RowBox[{"\[CapitalEth]", "[", 
           RowBox[{"\[DoubleStruckK]", ",", "1"}], "]"}]}], ")"}]}], "-", 
       RowBox[{"\[DoubleStruckB]", " ", 
        RowBox[{"\[CapitalEth]", "[", 
         RowBox[{"\[DoubleStruckK]bar", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"\[DoubleStruckB]bar", " ", 
        RowBox[{"\[Eth]", "[", 
         RowBox[{"\[DoubleStruckK]", ",", "1"}], "]"}]}]}], ")"}]}], "-", 
    "\[DoubleStruckCapitalF]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.825737249910898*^9, 3.825737299941041*^9}, {
  3.887196317401864*^9, 3.887196323762582*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"180e16cd-88f4-4514-9a66-d9fddb345d27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSKT1", "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[DoubleStruckCapitalN]t", "2"], 
     RowBox[{"\[CapitalEth]", "[", 
      RowBox[{"KK", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["\[DoubleStruckCapitalN]tbar", "2"], 
     RowBox[{"\[Eth]", "[", 
      RowBox[{"KK", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["Nh", 
      RowBox[{"2", "\[DoubleStruckD]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[DoubleStruckA]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Eth]", "[", 
           RowBox[{"\[DoubleStruckK]bar", ",", 
            RowBox[{"-", "1"}]}], "]"}], "+", 
          RowBox[{"\[CapitalEth]", "[", 
           RowBox[{"\[DoubleStruckK]", ",", "1"}], "]"}]}], ")"}]}], "-", 
       RowBox[{"\[DoubleStruckB]", " ", 
        RowBox[{"\[CapitalEth]", "[", 
         RowBox[{"\[DoubleStruckK]bar", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"\[DoubleStruckB]bar", " ", 
        RowBox[{"\[Eth]", "[", 
         RowBox[{"\[DoubleStruckK]", ",", "1"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.841388263971117*^9, 3.841388281296679*^9}, {
  3.8871963311301737`*^9, 3.887196338929099*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"26c0e6fb-5427-4a8b-926a-526e51cf2851"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CHECK", "==", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"KK", ",", "r"}], "]"}], "-", 
       "RHS\[DoubleStruckCapitalK]"}]}], "/.", 
     RowBox[{"a", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], "/.", 
    RowBox[{"M", "\[Rule]", "1"}]}], "/.", 
   RowBox[{"\[CurlyTheta]", "\[Rule]", 
    RowBox[{"\[Pi]", "/", "2"}]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CHECK", "==", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"KK", ",", "r"}], "]"}], "-", 
       "RHS\[DoubleStruckCapitalK]"}]}], "/.", 
     RowBox[{"a", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], "/.", 
    RowBox[{"M", "\[Rule]", "1"}]}], "/.", 
   RowBox[{"\[CurlyTheta]", "\[Rule]", 
    RowBox[{"2", 
     RowBox[{"\[Pi]", "/", "3"}]}]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CHECK", "==", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"KK", ",", "r"}], "]"}], "-", 
       "RHS\[DoubleStruckCapitalK]"}]}], "/.", 
     RowBox[{"a", "\[Rule]", 
      RowBox[{"2", "/", "3"}]}]}], "/.", 
    RowBox[{"M", "\[Rule]", "1"}]}], "/.", 
   RowBox[{"\[CurlyTheta]", "\[Rule]", 
    RowBox[{"2", 
     RowBox[{"\[Pi]", "/", "3"}]}]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CHECK", "==", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"KK", ",", "r"}], "]"}], "-", 
       "RHS\[DoubleStruckCapitalK]"}]}], "/.", 
     RowBox[{"a", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], "/.", 
    RowBox[{"M", "\[Rule]", "3"}]}], "/.", 
   RowBox[{"\[CurlyTheta]", "\[Rule]", 
    RowBox[{"2", 
     RowBox[{"\[Pi]", "/", "3"}]}]}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.825737451649397*^9, 3.825737491048359*^9}, {
  3.854552021109002*^9, 3.854552046051927*^9}, {3.8871963451892776`*^9, 
  3.887196352877008*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"668afefa-195d-4d94-9f93-44de3e2351a9"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.84138362303477*^9, 3.8414492966120996`*^9, {3.8545520154841003`*^9, 
   3.854552046776924*^9}, 3.854631684423357*^9, 3.8547333959775743`*^9, 
   3.854794366252851*^9, 3.8548757721337357`*^9, 3.855067147593945*^9, 
   3.855682628468274*^9, 3.8557455444705477`*^9, 3.855757455518764*^9, 
   3.8563601283212748`*^9, 3.857818849614646*^9, 3.858681526605218*^9, 
   3.86560497667443*^9, 3.872254542302539*^9, 3.872590830606715*^9, 
   3.872616752728526*^9, 3.8726732340479918`*^9, 3.887196354718359*^9},
 CellLabel->
  "Out[261]=",ExpressionUUID->"a6ca1aa1-e284-4729-a021-b49a59380d4e"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.84138362303477*^9, 3.8414492966120996`*^9, {3.8545520154841003`*^9, 
   3.854552046776924*^9}, 3.854631684423357*^9, 3.8547333959775743`*^9, 
   3.854794366252851*^9, 3.8548757721337357`*^9, 3.855067147593945*^9, 
   3.855682628468274*^9, 3.8557455444705477`*^9, 3.855757455518764*^9, 
   3.8563601283212748`*^9, 3.857818849614646*^9, 3.858681526605218*^9, 
   3.86560497667443*^9, 3.872254542302539*^9, 3.872590830606715*^9, 
   3.872616752728526*^9, 3.8726732340479918`*^9, 3.887196354862355*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"b6f85e54-6d2a-4571-89ba-f012c4239412"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.84138362303477*^9, 3.8414492966120996`*^9, {3.8545520154841003`*^9, 
   3.854552046776924*^9}, 3.854631684423357*^9, 3.8547333959775743`*^9, 
   3.854794366252851*^9, 3.8548757721337357`*^9, 3.855067147593945*^9, 
   3.855682628468274*^9, 3.8557455444705477`*^9, 3.855757455518764*^9, 
   3.8563601283212748`*^9, 3.857818849614646*^9, 3.858681526605218*^9, 
   3.86560497667443*^9, 3.872254542302539*^9, 3.872590830606715*^9, 
   3.872616752728526*^9, 3.8726732340479918`*^9, 3.887196354997567*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"8a361404-45b7-4c37-815c-e66ca2bbc232"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.84138362303477*^9, 3.8414492966120996`*^9, {3.8545520154841003`*^9, 
   3.854552046776924*^9}, 3.854631684423357*^9, 3.8547333959775743`*^9, 
   3.854794366252851*^9, 3.8548757721337357`*^9, 3.855067147593945*^9, 
   3.855682628468274*^9, 3.8557455444705477`*^9, 3.855757455518764*^9, 
   3.8563601283212748`*^9, 3.857818849614646*^9, 3.858681526605218*^9, 
   3.86560497667443*^9, 3.872254542302539*^9, 3.872590830606715*^9, 
   3.872616752728526*^9, 3.8726732340479918`*^9, 3.887196355124283*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"663eff0d-f2d2-4719-a91a-04c4a8c3da63"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dotnhatA2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Gamma]hAB", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "ii"}], "]"}], "]"}], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Log", "[", "Nh", "]"}], ",", 
           RowBox[{"zA", "[", 
            RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DhKKca", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]hAB", "[", 
         RowBox[{"[", 
          RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"KKcab", "[", 
             RowBox[{"[", 
              RowBox[{"jj", ",", "i"}], "]"}], "]"}], ",", 
            RowBox[{"zA", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalGamma]\[Gamma]hAbc", "[", 
              RowBox[{"[", 
               RowBox[{"kk", ",", "ii", ",", "jj"}], "]"}], "]"}], 
             RowBox[{"KKcab", "[", 
              RowBox[{"[", 
               RowBox[{"kk", ",", "i"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalGamma]\[Gamma]hAbc", "[", 
              RowBox[{"[", 
               RowBox[{"kk", ",", "i", ",", "jj"}], "]"}], "]"}], 
             RowBox[{"KKcab", "[", 
              RowBox[{"[", 
               RowBox[{"kk", ",", "ii"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dotnhatKKca", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"dotnhatA2", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], 
        RowBox[{"KKcab", "[", 
         RowBox[{"[", 
          RowBox[{"ii", ",", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.825415420990843*^9, 3.8254155716403713`*^9}, {
  3.825415606300517*^9, 3.8254156268767633`*^9}, {3.825578067832795*^9, 
  3.825578130257859*^9}, {3.8413838448733387`*^9, 3.841383845532967*^9}, {
  3.841383921442136*^9, 3.841383922858714*^9}, {3.854552053502345*^9, 
  3.8545520636952*^9}, {3.8871964022996473`*^9, 3.8871964058676233`*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"73094879-b5d6-446b-b317-fa5a277cb619"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NqnKc", "=", 
   RowBox[{"Nh", "  ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"qA", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], 
       RowBox[{"dotnhatKKca", "[", 
        RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8413948357731524`*^9, 3.841394849341135*^9}, {
  3.88719637622723*^9, 3.88719637668777*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"a0ded3e3-dfc1-41e5-8b42-be9901196a35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NqDKc", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"qA", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], 
      RowBox[{"DhKKca", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841395260107789*^9, 3.841395280908777*^9}, 
   3.841396476299158*^9, {3.8871963943408747`*^9, 3.88719639872992*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"0283c5e5-446e-4a6f-91b4-37ff02aac04b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckF]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[DoubleStruckK]", " ", 
        RowBox[{"\[Eth]", "[", 
         RowBox[{"\[DoubleStruckCapitalN]tbar", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"\[DoubleStruckK]bar", " ", 
        RowBox[{"\[Eth]", "[", 
         RowBox[{"\[DoubleStruckCapitalN]t", ",", "1"}], "]"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["Nh", 
      RowBox[{"2", "\[DoubleStruckD]", " ", "KK"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[DoubleStruckA]", " ", "\[DoubleStruckK]"}], "-", 
          RowBox[{"\[DoubleStruckB]", " ", "\[DoubleStruckK]bar"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[DoubleStruckCapitalB]bar", " ", "\[DoubleStruckK]"}], 
          "+", 
          RowBox[{"\[DoubleStruckCapitalB]", " ", "\[DoubleStruckK]bar"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[DoubleStruckA]", " ", "\[DoubleStruckK]bar"}], "-", 
          RowBox[{"\[DoubleStruckB]bar", " ", "\[DoubleStruckK]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[DoubleStruckCapitalC]", " ", "\[DoubleStruckK]bar"}], 
          "+", 
          RowBox[{"\[DoubleStruckCapitalA]", " ", "\[DoubleStruckK]"}]}], 
         ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Kappa]\[Kappa]", "-", 
       RowBox[{"KK", "/", "2"}]}], ")"}], 
     RowBox[{"\[Eth]", "[", 
      RowBox[{"Nh", ",", "0"}], "]"}]}], "+", 
    RowBox[{"Nh", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Eth]", "[", 
         RowBox[{"\[Kappa]0", ",", "0"}], "]"}], 
        RowBox[{"2", " ", "KK"}]], "+", 
       RowBox[{"Khat", " ", "\[DoubleStruckK]"}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"qA", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], 
          RowBox[{"dotnhatKKca", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"qA", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], 
          RowBox[{"DhKKca", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8256705164884377`*^9, 3.825670627869896*^9}, {
  3.825670658803738*^9, 3.825670890098032*^9}, {3.887196410997343*^9, 
  3.887196429671576*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"4c9a2d95-d5e6-45d8-8453-c0f47f291d30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHS\[DoubleStruckK]", "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[DoubleStruckCapitalN]t", "2"], 
     RowBox[{"\[CapitalEth]", "[", 
      RowBox[{"\[DoubleStruckK]", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["\[DoubleStruckCapitalN]tbar", "2"], 
     RowBox[{"\[Eth]", "[", 
      RowBox[{"\[DoubleStruckK]", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["Nh", "KK"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Kappa]\[Kappa]", " ", 
        RowBox[{"\[Eth]", "[", 
         RowBox[{"KK", ",", "0"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[DoubleStruckA]", " ", "\[DoubleStruckK]"}], "-", 
            RowBox[{"\[DoubleStruckB]", " ", "\[DoubleStruckK]bar"}]}], ")"}], 
          RowBox[{"\[Eth]", "[", 
           RowBox[{"\[DoubleStruckK]bar", ",", 
            RowBox[{"-", "1"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[DoubleStruckA]", " ", "\[DoubleStruckK]bar"}], "-", 
            RowBox[{"\[DoubleStruckB]bar", " ", "\[DoubleStruckK]"}]}], ")"}], 
          RowBox[{"\[Eth]", "[", 
           RowBox[{"\[DoubleStruckK]", ",", "1"}], "]"}]}]}], 
        "\[DoubleStruckD]"]}], ")"}]}], "-", "\[DoubleStruckF]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8257373615887127`*^9, 3.825737409581414*^9}, {
  3.8871964360912867`*^9, 3.887196443250885*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"0f63e0e3-692c-4b14-8c99-7ac94fd421c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSkT1", "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[DoubleStruckCapitalN]t", "2"], 
     RowBox[{"\[CapitalEth]", "[", 
      RowBox[{"\[DoubleStruckK]", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["\[DoubleStruckCapitalN]tbar", "2"], 
     RowBox[{"\[Eth]", "[", 
      RowBox[{"\[DoubleStruckK]", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["Nh", "KK"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Kappa]\[Kappa]", " ", 
        RowBox[{"\[Eth]", "[", 
         RowBox[{"KK", ",", "0"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[DoubleStruckA]", " ", "\[DoubleStruckK]"}], "-", 
            RowBox[{"\[DoubleStruckB]", " ", "\[DoubleStruckK]bar"}]}], ")"}], 
          RowBox[{"\[Eth]", "[", 
           RowBox[{"\[DoubleStruckK]bar", ",", 
            RowBox[{"-", "1"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[DoubleStruckA]", " ", "\[DoubleStruckK]bar"}], "-", 
            RowBox[{"\[DoubleStruckB]bar", " ", "\[DoubleStruckK]"}]}], ")"}], 
          RowBox[{"\[Eth]", "[", 
           RowBox[{"\[DoubleStruckK]", ",", "1"}], "]"}]}]}], 
        "\[DoubleStruckD]"]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841397622404416*^9, 3.841397641125008*^9}, {
  3.887196451547924*^9, 3.8871964586411324`*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"622283c8-3b29-4abe-9c8e-16bca87db8e6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CHECK", "\[Equal]", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"\[DoubleStruckK]", ",", "r"}], "]"}], "-", 
       "RHS\[DoubleStruckK]"}]}], "/.", 
     RowBox[{"a", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], "/.", 
    RowBox[{"M", "\[Rule]", "1"}]}], "/.", 
   RowBox[{"\[CurlyTheta]", "\[Rule]", 
    RowBox[{"\[Pi]", "/", "2"}]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CHECK", "\[Equal]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"\[DoubleStruckK]", ",", "r"}], "]"}], "-", 
        "RHS\[DoubleStruckK]"}], "/.", 
       RowBox[{"a", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}]}], "/.", 
      RowBox[{"M", "\[Rule]", "1"}]}], "/.", 
     RowBox[{"\[CurlyTheta]", "\[Rule]", 
      RowBox[{"2", 
       RowBox[{"\[Pi]", "/", "3"}]}]}]}], "]"}]}], "/.", 
  RowBox[{
   SuperscriptBox["J", "2"], "\[Rule]", 
   RowBox[{"-", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CHECK", "\[Equal]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"\[DoubleStruckK]", ",", "r"}], "]"}], "-", 
        "RHS\[DoubleStruckK]"}], "/.", 
       RowBox[{"a", "\[Rule]", 
        RowBox[{"2", "/", "3"}]}]}], "/.", 
      RowBox[{"M", "\[Rule]", "1"}]}], "/.", 
     RowBox[{"\[CurlyTheta]", "\[Rule]", 
      RowBox[{"2", 
       RowBox[{"\[Pi]", "/", "3"}]}]}]}], "]"}]}], "/.", 
  RowBox[{
   SuperscriptBox["J", "2"], "\[Rule]", 
   RowBox[{"-", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CHECK", "\[Equal]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"\[DoubleStruckK]", ",", "r"}], "]"}], "-", 
        "RHS\[DoubleStruckK]"}], "/.", 
       RowBox[{"a", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}]}], "/.", 
      RowBox[{"M", "\[Rule]", "3"}]}], "/.", 
     RowBox[{"\[CurlyTheta]", "\[Rule]", 
      RowBox[{"2", 
       RowBox[{"\[Pi]", "/", "3"}]}]}]}], "]"}]}], "/.", 
  RowBox[{
   SuperscriptBox["J", "2"], "\[Rule]", 
   RowBox[{"-", "1"}]}]}]}], "Input",
 CellChangeTimes->{{3.825737651443651*^9, 3.825737751633926*^9}, {
  3.85455209934706*^9, 3.8545521194904737`*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"2b6616ae-98d2-4860-a302-caab6bfe76ff"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.841383937010281*^9, 3.841449297327113*^9, 
  3.854552121485922*^9, 3.854631686067216*^9, 3.854733397305842*^9, 
  3.854794367648553*^9, 3.85487577335745*^9, 3.855067148140506*^9, 
  3.8556826290333033`*^9, 3.855745545044029*^9, 3.855757456070199*^9, 
  3.8563601288856077`*^9, 3.857818850136662*^9, 3.8586815271548758`*^9, 
  3.865604977193668*^9, 3.87225454282936*^9, 3.872590831116839*^9, 
  3.8726167532550583`*^9, 3.8726732345706244`*^9, 3.887196465829555*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"7768d310-4574-47bf-b84f-2fa433b0965a"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.841383937010281*^9, 3.841449297327113*^9, 
  3.854552121485922*^9, 3.854631686067216*^9, 3.854733397305842*^9, 
  3.854794367648553*^9, 3.85487577335745*^9, 3.855067148140506*^9, 
  3.8556826290333033`*^9, 3.855745545044029*^9, 3.855757456070199*^9, 
  3.8563601288856077`*^9, 3.857818850136662*^9, 3.8586815271548758`*^9, 
  3.865604977193668*^9, 3.87225454282936*^9, 3.872590831116839*^9, 
  3.8726167532550583`*^9, 3.8726732345706244`*^9, 3.8871964661891193`*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"95d93681-56fb-4b00-b669-5cd43712ab8a"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.841383937010281*^9, 3.841449297327113*^9, 
  3.854552121485922*^9, 3.854631686067216*^9, 3.854733397305842*^9, 
  3.854794367648553*^9, 3.85487577335745*^9, 3.855067148140506*^9, 
  3.8556826290333033`*^9, 3.855745545044029*^9, 3.855757456070199*^9, 
  3.8563601288856077`*^9, 3.857818850136662*^9, 3.8586815271548758`*^9, 
  3.865604977193668*^9, 3.87225454282936*^9, 3.872590831116839*^9, 
  3.8726167532550583`*^9, 3.8726732345706244`*^9, 3.887196466554427*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"17aa2a1f-d85e-4c6b-9d10-174caf95d791"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.841383937010281*^9, 3.841449297327113*^9, 
  3.854552121485922*^9, 3.854631686067216*^9, 3.854733397305842*^9, 
  3.854794367648553*^9, 3.85487577335745*^9, 3.855067148140506*^9, 
  3.8556826290333033`*^9, 3.855745545044029*^9, 3.855757456070199*^9, 
  3.8563601288856077`*^9, 3.857818850136662*^9, 3.8586815271548758`*^9, 
  3.865604977193668*^9, 3.87225454282936*^9, 3.872590831116839*^9, 
  3.8726167532550583`*^9, 3.8726732345706244`*^9, 3.887196466920146*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"af159981-ce54-4cb4-a483-207ae617be53"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"kappaT1", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"kkA", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], 
         RowBox[{"kka", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "-", 
     "\[Kappa]0"}], 
    RowBox[{"2", " ", "KK"}]]}], ";"}]], "Input",
 CellChangeTimes->{
  3.841399604390603*^9, {3.841400182927359*^9, 3.84140019026184*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"ecf6fd03-7639-4c77-ac92-9b7e54612179"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kappaT2", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"kkA", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], 
      RowBox[{"kka", "[", 
       RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841400937128889*^9, 3.841400947896653*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"ac0a130a-17e6-40c2-b150-7367b2d5c990"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kappaT2", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "2", "\[DoubleStruckA]", " ", "\[DoubleStruckK]", " ", 
         "\[DoubleStruckK]bar"}], "-", 
        RowBox[{
        "\[DoubleStruckB]", " ", "\[DoubleStruckK]bar", " ", 
         "\[DoubleStruckK]bar"}], "-", 
        RowBox[{
        "\[DoubleStruckB]bar", " ", "\[DoubleStruckK]", " ", 
         "\[DoubleStruckK]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "\[DoubleStruckD]"}], ")"}]}], ")"}]}], "/.", 
   RowBox[{"J", "\[Rule]", " ", "\[ImaginaryI]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.841449329433528*^9, 3.841449333566822*^9}, {
  3.841449373948176*^9, 3.841449458308117*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"e9038269-c24a-4b80-8ac6-61954deec2e3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.841449441475649*^9, 3.841449460193219*^9}, 
   3.8545521466926517`*^9, 3.854631691508973*^9, 3.8547334019150352`*^9, 
   3.8547943717615957`*^9, 3.854875777396019*^9, 3.855067149976136*^9, 
   3.85568263098915*^9, 3.855745546900634*^9, 3.855757457885208*^9, 
   3.856360130797988*^9, 3.857818851902857*^9, 3.858681528994978*^9, 
   3.8656049790177937`*^9, 3.872254544570747*^9, 3.872590832845941*^9, 
   3.8726167550530357`*^9, 3.872673236430849*^9, 3.887196481475635*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"46dd3520-8856-4d08-92cf-1573e789c60b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CHECK", "==", 
    RowBox[{"\[Kappa]\[Kappa]", "-", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"2", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"kkA", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], 
            RowBox[{"kka", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["KK", "2"], "/", "2"}], "-", "\[Kappa]0"}], 
       RowBox[{"2", " ", "KK"}]], ")"}]}]}], "/.", 
   RowBox[{"\[CurlyTheta]", "\[Rule]", 
    RowBox[{"\[Pi]", "/", "2"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CHECK", "==", 
    RowBox[{"\[Kappa]\[Kappa]", "-", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"2", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"kkA", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], 
            RowBox[{"kka", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["KK", "2"], "/", "2"}], "-", "\[Kappa]0"}], 
       RowBox[{"2", " ", "KK"}]], ")"}]}]}], "/.", 
   RowBox[{"\[CurlyTheta]", "\[Rule]", 
    RowBox[{"\[Pi]", "/", "3"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CHECK", "==", 
    RowBox[{"\[Kappa]\[Kappa]", "-", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"2", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"kkA", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], 
            RowBox[{"kka", "[", 
             RowBox[{"[", "ii", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["KK", "2"], "/", "2"}], "-", "\[Kappa]0"}], 
       RowBox[{"2", " ", "KK"}]], ")"}]}]}], "/.", 
   RowBox[{"\[CurlyTheta]", "\[Rule]", 
    RowBox[{"\[Pi]", "/", "6"}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.82557837694525*^9, 3.82557844082127*^9}, {
  3.825578479506126*^9, 3.8255784864084063`*^9}, {3.826329077515512*^9, 
  3.826329154178419*^9}, {3.829115800981913*^9, 3.829115803590626*^9}, {
  3.829115843110902*^9, 3.829115886099084*^9}, {3.854552150785666*^9, 
  3.854552159289999*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"1b27c84f-19fa-4f73-8692-2921eab152f3"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.841399241372015*^9, 3.841449299612076*^9, 
  3.854552161964188*^9, 3.854631691658926*^9, 3.8547334020462437`*^9, 
  3.854794371897114*^9, 3.854875777506427*^9, 3.8550671500192757`*^9, 
  3.8556826310316553`*^9, 3.855745546942547*^9, 3.8557574579400883`*^9, 
  3.8563601308391123`*^9, 3.857818851930933*^9, 3.858681529038129*^9, 
  3.8656049790561447`*^9, 3.872254544611899*^9, 3.872590832890276*^9, 
  3.872616755099036*^9, 3.8726732364751177`*^9, 3.8871964853629017`*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"d269c050-da9c-47a9-a580-ebf30dc93f62"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.841399241372015*^9, 3.841449299612076*^9, 
  3.854552161964188*^9, 3.854631691658926*^9, 3.8547334020462437`*^9, 
  3.854794371897114*^9, 3.854875777506427*^9, 3.8550671500192757`*^9, 
  3.8556826310316553`*^9, 3.855745546942547*^9, 3.8557574579400883`*^9, 
  3.8563601308391123`*^9, 3.857818851930933*^9, 3.858681529038129*^9, 
  3.8656049790561447`*^9, 3.872254544611899*^9, 3.872590832890276*^9, 
  3.872616755099036*^9, 3.8726732364751177`*^9, 3.887196485404337*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"7b314b41-5db6-4adb-86a9-4c3aa27e7110"],

Cell[BoxData[
 RowBox[{"CHECK", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.841399241372015*^9, 3.841449299612076*^9, 
  3.854552161964188*^9, 3.854631691658926*^9, 3.8547334020462437`*^9, 
  3.854794371897114*^9, 3.854875777506427*^9, 3.8550671500192757`*^9, 
  3.8556826310316553`*^9, 3.855745546942547*^9, 3.8557574579400883`*^9, 
  3.8563601308391123`*^9, 3.857818851930933*^9, 3.858681529038129*^9, 
  3.8656049790561447`*^9, 3.872254544611899*^9, 3.872590832890276*^9, 
  3.872616755099036*^9, 3.8726732364751177`*^9, 3.8871964854284286`*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"185ec8bf-24b0-4be5-af73-c60a671e1ee3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 755.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{842.25, 1191.},
"PostScriptOutputFile"->"/home/iracz/AltRel/Einstein_EQ/EQ-Kerr-Schild/\
szamolasok/mathematica/ID_for_Kerr/ID_for_KERR_kerr-schild.pdf"},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"12.3 for Linux x86 (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"71e8103f-7518-43a7-ba27-9c92975fbbdc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 263, 6, 98, "Title",ExpressionUUID->"d9564883-30b5-4a3a-97b7-7fef120966f6"],
Cell[845, 30, 2437, 63, 107, "Text",ExpressionUUID->"cd4ed659-dab5-4ed8-8831-79db0960d526"],
Cell[CellGroupData[{
Cell[3307, 97, 281, 6, 45, "Subsubsection",ExpressionUUID->"f96c0c62-fd94-411c-84b9-62d782d4bdd4"],
Cell[3591, 105, 474, 12, 35, "Text",ExpressionUUID->"bc447055-e8b9-4f5e-8f18-bade9bc21084"],
Cell[4068, 119, 8955, 217, 734, "Input",ExpressionUUID->"26926318-5c82-4e33-9b3d-50f5f419171e"],
Cell[13026, 338, 226, 4, 35, "Text",ExpressionUUID->"890a4209-3a66-4974-b7f5-afb6ee92c0a2"],
Cell[13255, 344, 6305, 167, 546, "Input",ExpressionUUID->"c762366d-3b56-484a-8453-89c94b161eab"]
}, Closed]],
Cell[CellGroupData[{
Cell[19597, 516, 238, 4, 58, "Chapter",ExpressionUUID->"6b064828-8350-4fe6-aae0-ce5f56c30202"],
Cell[19838, 522, 1370, 42, 77, "Text",ExpressionUUID->"7c5476fc-1c13-4fd5-a587-c5346679226b"],
Cell[21211, 566, 428, 8, 35, "Text",ExpressionUUID->"49448114-3608-4311-b618-d83eac9f80da"],
Cell[CellGroupData[{
Cell[21664, 578, 225, 4, 68, "Section",ExpressionUUID->"b8eca202-ad6a-48c4-80c4-8270795fe9a3"],
Cell[21892, 584, 457, 12, 35, "Text",ExpressionUUID->"4d92152a-559e-42f9-96b4-143e99c450d0"],
Cell[22352, 598, 461, 9, 29, "Input",ExpressionUUID->"46eff1b0-6b51-4fc0-b2b0-7e465e52b6f0"],
Cell[22816, 609, 211, 4, 35, "Text",ExpressionUUID->"53792abb-c007-4f6b-8023-79d3c2d4defa"],
Cell[23030, 615, 731, 18, 29, "Input",ExpressionUUID->"9c55ad7b-0db5-4109-b7db-64e2f23156f2"],
Cell[23764, 635, 317, 6, 35, "Text",ExpressionUUID->"fa57d581-9266-4956-a5a7-7e8d2628fba8"],
Cell[24084, 643, 1258, 34, 48, "Input",ExpressionUUID->"4a7199e3-0593-4a09-a949-ba5a85c49df2"],
Cell[25345, 679, 159, 3, 35, "Text",ExpressionUUID->"411e01b5-0ab8-4aca-8a16-3f40bd9a1d78"],
Cell[25507, 684, 884, 23, 51, "Input",ExpressionUUID->"655edcde-28b0-49e3-bb67-3e9272b06d53"],
Cell[26394, 709, 239, 4, 35, "Text",ExpressionUUID->"55e558e7-d2f7-4ec7-a6fc-26c16e026e95"],
Cell[CellGroupData[{
Cell[26658, 717, 1531, 41, 74, "Input",ExpressionUUID->"7cf374b2-2f6a-4955-bc92-1ce59285a843"],
Cell[28192, 760, 1930, 41, 63, "Output",ExpressionUUID->"82b860e9-ff37-4c31-a641-bf7be010f64e"]
}, Open  ]],
Cell[30137, 804, 190, 3, 35, "Text",ExpressionUUID->"330879da-43b9-4126-beaf-9a39e2e15e38"],
Cell[30330, 809, 457, 8, 29, "Input",ExpressionUUID->"b44a52e6-1d03-4d40-a961-f84ad1261dc7"],
Cell[30790, 819, 172, 3, 35, "Text",ExpressionUUID->"5f18f9f2-3c75-4a20-b7d0-c2c35fa11997"],
Cell[CellGroupData[{
Cell[30987, 826, 1382, 29, 29, "Input",ExpressionUUID->"536157a5-cfa7-4054-b217-72f571aa15b8"],
Cell[32372, 857, 1493, 22, 33, "Output",ExpressionUUID->"2911605f-b5af-4ab4-b7ba-d830b44f8475"]
}, Open  ]],
Cell[33880, 882, 818, 20, 29, "Input",ExpressionUUID->"f6ef4072-445b-41b0-a0a6-2ed3bc972608"],
Cell[34701, 904, 387, 11, 35, "Text",ExpressionUUID->"c8eb5488-8893-4e69-a637-a2220ce8666b"],
Cell[35091, 917, 935, 23, 29, "Input",ExpressionUUID->"31974a07-6474-4083-a533-5cb7c966aaf0"],
Cell[36029, 942, 403, 7, 29, "Input",ExpressionUUID->"79e0535e-0ebe-4429-8977-1a0f046c629e"],
Cell[36435, 951, 184, 3, 35, "Text",ExpressionUUID->"b31d4042-10b1-48c9-b5bf-0a16f889b210"],
Cell[CellGroupData[{
Cell[36644, 958, 1296, 33, 29, "Input",ExpressionUUID->"92104e0c-0eb6-4cc1-ad33-f46b5da8ac6c"],
Cell[37943, 993, 1708, 34, 82, "Output",ExpressionUUID->"9521b3ca-f3a9-40c3-bd3f-6205e2ed59d4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[39700, 1033, 246, 4, 54, "Section",ExpressionUUID->"bd8119c5-2e36-4958-a903-8acb0d84c23b"],
Cell[39949, 1039, 2457, 79, 221, "Text",ExpressionUUID->"14c7d9dc-64df-4741-a957-efca647c1a87"],
Cell[42409, 1120, 602, 11, 29, "Input",ExpressionUUID->"f7f81d9e-80b3-40df-aecc-cc1ec984623c"],
Cell[43014, 1133, 1159, 36, 103, "Text",ExpressionUUID->"cfc47925-6b63-45ff-9a9c-642584d4395c"],
Cell[44176, 1171, 1249, 30, 37, "Input",ExpressionUUID->"897df0ee-20b1-4270-9bfe-f48f18612581"],
Cell[CellGroupData[{
Cell[45450, 1205, 912, 15, 51, "Input",ExpressionUUID->"d3831e34-e0a9-4531-b7fd-d2d07b1a37cf"],
Cell[46365, 1222, 3180, 82, 122, "Output",ExpressionUUID->"4533f817-fb1f-4753-a319-7cc630d65adc"]
}, Open  ]],
Cell[49560, 1307, 242, 4, 35, "Text",ExpressionUUID->"af4d7393-6b3e-4c71-9fc5-6271762192f9"],
Cell[CellGroupData[{
Cell[49827, 1315, 1185, 21, 71, "Input",ExpressionUUID->"293577b2-b4c8-4547-8265-934a606fc187"],
Cell[51015, 1338, 2958, 72, 127, "Output",ExpressionUUID->"554474de-d39b-49d6-aa62-5fde52530d26"],
Cell[53976, 1412, 1888, 37, 36, "Output",ExpressionUUID->"85af5c06-ed9a-4418-90d6-9e86aec593a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55901, 1454, 643, 12, 51, "Input",ExpressionUUID->"ab122a78-3681-4144-a159-42f4003298a6"],
Cell[56547, 1468, 2366, 61, 136, "Output",ExpressionUUID->"ab2ae0d2-145f-45d5-8e93-0d0f07629d28"]
}, Open  ]],
Cell[58928, 1532, 230, 4, 35, "Text",ExpressionUUID->"033bef79-7e40-4e1f-bc22-03aa37fb2378"],
Cell[CellGroupData[{
Cell[59183, 1540, 1080, 30, 29, "Input",ExpressionUUID->"204d711f-77ca-441a-96da-094847815d34"],
Cell[60266, 1572, 1452, 32, 56, "Output",ExpressionUUID->"0d1f8d3e-859f-4be0-915a-7aed2ac99305"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61755, 1609, 744, 19, 29, "Input",ExpressionUUID->"34f461e5-6b12-4ecf-953d-eb79924a10d8"],
Cell[62502, 1630, 1034, 20, 48, "Output",ExpressionUUID->"49096fea-7f20-474a-9b5b-b4e28f94dd70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63573, 1655, 616, 16, 29, "Input",ExpressionUUID->"b2d1a7f1-da87-4c16-abee-a8b4910a8674"],
Cell[64192, 1673, 933, 13, 33, "Output",ExpressionUUID->"9cdbe725-84bb-4a51-aaf2-7a285c819556"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65162, 1691, 1321, 39, 51, "Input",ExpressionUUID->"adf8f1c2-80cb-4151-afd2-400c5b1b083c"],
Cell[66486, 1732, 1134, 21, 51, "Output",ExpressionUUID->"b69b9ba3-9e57-4321-9a54-da97d60d7074"]
}, Open  ]],
Cell[67635, 1756, 201, 3, 35, "Text",ExpressionUUID->"7b9ddcf2-7c65-409b-94e9-3a6e3c9f54ba"],
Cell[CellGroupData[{
Cell[67861, 1763, 1281, 30, 51, "Input",ExpressionUUID->"a639d4ee-0666-433a-a75a-d2e9cb6f1aa4"],
Cell[69145, 1795, 5199, 143, 154, "Output",ExpressionUUID->"cecfb637-6d48-47e3-813e-245f5ff8f78c"]
}, Open  ]],
Cell[74359, 1941, 176, 3, 35, "Text",ExpressionUUID->"eeae3738-94d6-4ba5-a94a-fb2b4b343982"],
Cell[CellGroupData[{
Cell[74560, 1948, 4060, 112, 156, "Input",ExpressionUUID->"403ef3e7-872c-49c8-ab2b-515a435e5193"],
Cell[78623, 2062, 920, 20, 33, "Output",ExpressionUUID->"7c4d1928-ddfc-4459-8e05-f47a84c4e26d"]
}, Open  ]],
Cell[79558, 2085, 205, 4, 35, "Text",ExpressionUUID->"56581941-94d5-4ec0-b36b-91b54061e0a0"],
Cell[CellGroupData[{
Cell[79788, 2093, 1238, 29, 51, "Input",ExpressionUUID->"1d9a017c-17ca-4dd0-b34f-0da91482c695"],
Cell[81029, 2124, 5877, 168, 174, "Output",ExpressionUUID->"6d670c4e-56c6-49e6-af9c-296bca121de9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86943, 2297, 3772, 110, 177, "Input",ExpressionUUID->"1b498b15-97b1-4354-b4dc-9037321a5671"],
Cell[90718, 2409, 1136, 22, 33, "Output",ExpressionUUID->"83691be6-0241-4d07-bec5-a60dee500f5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91891, 2436, 1649, 42, 51, "Input",ExpressionUUID->"189601bc-300c-4e41-b970-5e780d8d9ba2"],
Cell[93543, 2480, 1547, 32, 82, "Output",ExpressionUUID->"8b0d61ff-9fbc-4eb2-8485-f61bbf846b8a"]
}, Open  ]],
Cell[95105, 2515, 215, 4, 35, "Text",ExpressionUUID->"cef16f99-3256-440b-9ade-790b6f3de9b9"],
Cell[95323, 2521, 2448, 56, 44, "Input",ExpressionUUID->"0be5550a-4797-422e-b027-48a6d06bcaee"],
Cell[97774, 2579, 1654, 45, 44, "Input",ExpressionUUID->"80b288d5-a99b-49b6-82b5-10d2232e1054"],
Cell[99431, 2626, 156, 3, 35, "Text",ExpressionUUID->"91125f1a-2662-464e-bfe7-d225b9b7d19f"],
Cell[99590, 2631, 2220, 55, 51, "Input",ExpressionUUID->"6c3b214c-e1fc-4877-a293-4a542c3c21d3"],
Cell[101813, 2688, 216, 4, 35, "Text",ExpressionUUID->"1935d60e-cda9-40c4-a0f0-bddb9c5bebcc"],
Cell[102032, 2694, 1084, 23, 29, "Input",ExpressionUUID->"39b26116-a77a-4957-adac-3eeee7453441"],
Cell[CellGroupData[{
Cell[103141, 2721, 283, 5, 29, "Input",ExpressionUUID->"b7efc1a7-4786-4ca8-919e-1cc37461a476"],
Cell[103427, 2728, 1250, 25, 33, "Output",ExpressionUUID->"8df652c7-ce45-438a-873f-aa3bc771c316"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[104738, 2760, 164, 3, 58, "Chapter",ExpressionUUID->"06a85f90-052a-48b6-8ae1-3d56af908de6"],
Cell[104905, 2765, 490, 13, 35, "Text",ExpressionUUID->"f337baa3-b029-4799-ae0f-0c891fc8cc76"],
Cell[CellGroupData[{
Cell[105420, 2782, 223, 4, 65, "Subchapter",ExpressionUUID->"a630dfb6-f8d1-41d4-925f-48fd820e90b1"],
Cell[105646, 2788, 415, 12, 35, "Text",ExpressionUUID->"664439bd-f5a6-4755-9de2-2a66dce4742a"],
Cell[106064, 2802, 411, 8, 29, "Input",ExpressionUUID->"101978cc-90b7-4b7b-b50d-04efff076459"],
Cell[CellGroupData[{
Cell[106500, 2814, 667, 18, 29, "Input",ExpressionUUID->"ff748de9-5028-4f7d-808b-09251507f807"],
Cell[107170, 2834, 3408, 70, 54, "Output",ExpressionUUID->"35587727-576d-4910-b1de-cd05392c7f1c"]
}, Open  ]],
Cell[110593, 2907, 826, 27, 41, "Text",ExpressionUUID->"393c647b-ce00-49fb-ad18-5c2f60d0f6b0"],
Cell[CellGroupData[{
Cell[111444, 2938, 831, 23, 31, "Input",ExpressionUUID->"9d1d2a73-dde3-4ee7-b405-c59e41a7262a"],
Cell[112278, 2963, 2825, 48, 62, "Output",ExpressionUUID->"6cc12737-93bc-4353-8495-4304a62929d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115140, 3016, 759, 22, 31, "Input",ExpressionUUID->"7437ce41-6206-4ad1-b930-4a7566030996"],
Cell[115902, 3040, 736, 17, 53, "Output",ExpressionUUID->"5b51ef63-bdf2-4702-bb0b-eda5016e6087"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116675, 3062, 717, 20, 29, "Input",ExpressionUUID->"a354cc0a-f079-4a62-b910-a83bd1821efb"],
Cell[117395, 3084, 4101, 92, 65, "Output",ExpressionUUID->"ab8090f2-f2e8-4eec-8374-ab39d912dcda"]
}, Open  ]],
Cell[121511, 3179, 161, 3, 35, "Text",ExpressionUUID->"71169d70-278e-489c-b3bf-0e83d50aa5ed"],
Cell[CellGroupData[{
Cell[121697, 3186, 627, 17, 29, "Input",ExpressionUUID->"f6dce963-676e-46cf-9cd0-a9e302bbdd07"],
Cell[122327, 3205, 2437, 34, 33, "Output",ExpressionUUID->"2d2f1f20-7e86-4ab0-a521-655d7a73eabe"]
}, Open  ]],
Cell[124779, 3242, 551, 17, 35, "Text",ExpressionUUID->"fa4ae559-dd4c-4ba3-8fbb-c95bf6f563de"],
Cell[CellGroupData[{
Cell[125355, 3263, 1347, 37, 71, "Input",ExpressionUUID->"4525d1ab-b2ee-4b25-8043-81c674870623"],
Cell[126705, 3302, 7007, 175, 150, "Output",ExpressionUUID->"9ba3bdf7-7be9-4e8a-a54e-0ba722cef6c9"]
}, Open  ]],
Cell[133727, 3480, 234, 4, 35, "Text",ExpressionUUID->"42c9f5dd-57a0-4099-8bf6-3f61c2b5daca"],
Cell[CellGroupData[{
Cell[133986, 3488, 855, 23, 51, "Input",ExpressionUUID->"feb38b54-6b22-43bd-a66e-f3dfc467cfbd"],
Cell[134844, 3513, 3881, 84, 120, "Output",ExpressionUUID->"0d2864ca-0197-4c64-bf27-3f0660f3b3a9"]
}, Open  ]],
Cell[138740, 3600, 227, 4, 35, "Text",ExpressionUUID->"b7ab24a1-d43f-49b5-bed4-90b78b4ed0d5"],
Cell[138970, 3606, 300, 6, 29, "Input",ExpressionUUID->"96820407-d3fc-41f3-a95a-847b6be0c4a5"],
Cell[139273, 3614, 324, 7, 35, "Text",ExpressionUUID->"41516c1b-7b9b-4185-9994-affdcfaae3a8"],
Cell[CellGroupData[{
Cell[139622, 3625, 625, 13, 45, "Input",ExpressionUUID->"76f01464-912a-402c-b8d8-0a9730f6cd98"],
Cell[140250, 3640, 6748, 178, 135, "Output",ExpressionUUID->"bd984dd8-9404-4e3e-9913-62c57addd328"]
}, Open  ]],
Cell[147013, 3821, 885, 24, 29, "Input",ExpressionUUID->"c6a41971-1bfb-4620-a966-6682b52c03cb"]
}, Closed]],
Cell[CellGroupData[{
Cell[147935, 3850, 163, 3, 49, "Subchapter",ExpressionUUID->"81f3c845-574f-43f6-936e-c9033baaf33e"],
Cell[148101, 3855, 530, 15, 35, "Text",ExpressionUUID->"c26a83ce-273b-4679-9710-2513de9a58ce"],
Cell[148634, 3872, 330, 7, 29, "Input",ExpressionUUID->"9ced1a55-9546-4e5e-9d95-693d51e91b6b"],
Cell[148967, 3881, 537, 15, 35, "Text",ExpressionUUID->"60626e30-9d4f-488e-8d23-ef83a3da2524"],
Cell[CellGroupData[{
Cell[149529, 3900, 572, 16, 29, "Input",ExpressionUUID->"63a1f21e-2334-47d8-b261-23bc4ccef7eb"],
Cell[150104, 3918, 2387, 33, 70, "Output",ExpressionUUID->"93f1af23-f16a-4521-b948-1066ba5f74cd"]
}, Open  ]],
Cell[152506, 3954, 483, 15, 35, "Text",ExpressionUUID->"07710552-a061-4d3b-992b-da06f081b344"],
Cell[CellGroupData[{
Cell[153014, 3973, 796, 18, 29, "Input",ExpressionUUID->"8cd94ed4-5626-4ad7-9201-2b77ba888820"],
Cell[153813, 3993, 2932, 48, 70, "Output",ExpressionUUID->"89b143f9-f4ab-4bc6-bda9-07bba67bf2e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156782, 4046, 482, 13, 29, "Input",ExpressionUUID->"1ed99e6f-d610-4cd4-9c95-50d31e234021"],
Cell[157267, 4061, 628, 13, 70, "Output",ExpressionUUID->"1c7c6147-5bf8-43d0-ae15-9bad83aa9517"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157932, 4079, 641, 18, 29, "Input",ExpressionUUID->"15851017-bdff-464b-aba8-ce423e6e1603"],
Cell[158576, 4099, 1226, 18, 70, "Output",ExpressionUUID->"da6fd815-0324-436c-a5f3-b2cc861a2a5d"]
}, Open  ]],
Cell[159817, 4120, 528, 16, 35, "Text",ExpressionUUID->"587b88b0-a264-4dfe-a040-c64e578ef298"],
Cell[CellGroupData[{
Cell[160370, 4140, 1390, 38, 51, "Input",ExpressionUUID->"d4491f53-b799-43d2-ade5-cbef9742cb7e"],
Cell[161763, 4180, 3352, 66, 70, "Output",ExpressionUUID->"34f0b3ad-1feb-42ee-b2c0-8577d542134f"],
Cell[165118, 4248, 3033, 55, 70, "Output",ExpressionUUID->"756dc122-3106-460d-8060-e567f931c908"]
}, Open  ]],
Cell[168166, 4306, 693, 15, 34, "Text",ExpressionUUID->"7a6322ce-13ef-4242-89f5-2d5ca8adb654"],
Cell[CellGroupData[{
Cell[168884, 4325, 1156, 25, 29, "Input",ExpressionUUID->"a9d294da-3abd-40a8-ab12-81c96d6b5a54"],
Cell[170043, 4352, 3187, 56, 70, "Output",ExpressionUUID->"629f5030-f043-4ee2-990a-79cb20e58231"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[173279, 4414, 167, 3, 49, "Subchapter",ExpressionUUID->"83b8c4dc-2610-44c0-986b-e5147971a2d1"],
Cell[173449, 4419, 737, 19, 35, "Text",ExpressionUUID->"320261d2-74a0-4138-996a-a7117d4e40c3"],
Cell[CellGroupData[{
Cell[174211, 4442, 398, 10, 29, "Input",ExpressionUUID->"c9f59136-0034-4daf-bbd0-c2bdaefd9794"],
Cell[174612, 4454, 1130, 20, 70, "Output",ExpressionUUID->"3c23fa8b-35ba-4cae-8069-a83620c9467c"]
}, Open  ]],
Cell[175757, 4477, 1766, 47, 44, "Input",ExpressionUUID->"568bad15-22ce-4b91-bdb1-66d7cfbdd49a"],
Cell[177526, 4526, 1716, 46, 44, "Input",ExpressionUUID->"66947b06-5f74-4071-a3de-07e3e91e6bbc"],
Cell[CellGroupData[{
Cell[179267, 4576, 282, 4, 68, "Section",ExpressionUUID->"400e854a-bc78-45ef-a8b2-8f77ea985bd6"],
Cell[179552, 4582, 1333, 41, 56, "Text",ExpressionUUID->"b0b2e792-a448-42e3-bfac-4e25abb38bdf"],
Cell[CellGroupData[{
Cell[180910, 4627, 661, 17, 51, "Input",ExpressionUUID->"b4c1209d-1684-44a6-876a-04fac002289e"],
Cell[181574, 4646, 13479, 377, 70, "Output",ExpressionUUID->"430d7cbb-df87-4ee1-be6e-cea650481137"]
}, Open  ]],
Cell[195068, 5026, 1024, 29, 29, "Input",ExpressionUUID->"605bcd0b-3fab-43ca-8fa6-6c6351babfd3"]
}, Closed]],
Cell[CellGroupData[{
Cell[196129, 5060, 279, 4, 54, "Section",ExpressionUUID->"740edf14-1269-4872-83fe-5eb3cce02c4d"],
Cell[196411, 5066, 679, 23, 58, "Text",ExpressionUUID->"5e365d22-e118-4ce4-8301-7a2b8f6d0fd3"],
Cell[197093, 5091, 1891, 52, 44, "Input",ExpressionUUID->"d7213da6-23c0-4e16-8351-8d710459f825"],
Cell[CellGroupData[{
Cell[199009, 5147, 622, 11, 29, "Input",ExpressionUUID->"ee9c71c7-5ddd-44da-b57c-41388ff4e149"],
Cell[199634, 5160, 3518, 59, 70, "Output",ExpressionUUID->"3fb423f0-231d-4779-bd29-42bca9655d54"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[203225, 5227, 164, 3, 58, "Chapter",ExpressionUUID->"d61bf0d7-44e4-41ea-a10c-a9b9093cf80c"],
Cell[203392, 5232, 207, 3, 35, "Text",ExpressionUUID->"f0bafe12-b7c6-4fab-ad15-8988d400899c"],
Cell[CellGroupData[{
Cell[203624, 5239, 229, 4, 65, "Subchapter",ExpressionUUID->"f58efe79-20c7-4ae1-a59b-141d6313abbf"],
Cell[203856, 5245, 424, 12, 35, "Text",ExpressionUUID->"a16e130c-34f5-49ee-b5e6-16bf9d951f7c"],
Cell[204283, 5259, 408, 8, 29, "Input",ExpressionUUID->"37de2080-512f-4c7a-a4d3-dd002643037f"],
Cell[CellGroupData[{
Cell[204716, 5271, 780, 21, 29, "Input",ExpressionUUID->"ce2c0c5f-64a2-4162-aa8f-9ce4e0e3948c"],
Cell[205499, 5294, 3655, 79, 70, "Output",ExpressionUUID->"45e779c4-f92f-4827-82b2-a13af39ac568"]
}, Open  ]],
Cell[209169, 5376, 424, 13, 35, "Text",ExpressionUUID->"91e3a44d-4d93-482b-bbc1-f488d8d1ac64"],
Cell[CellGroupData[{
Cell[209618, 5393, 943, 23, 31, "Input",ExpressionUUID->"95c461f4-4292-478a-a19d-d4e3b8556696"],
Cell[210564, 5418, 3859, 83, 70, "Output",ExpressionUUID->"eba01335-a707-4bf1-8c4a-22762ad82fb4"]
}, Open  ]],
Cell[214438, 5504, 185, 3, 35, "Text",ExpressionUUID->"f0deec34-8d68-4763-9976-1497b65cb42f"],
Cell[CellGroupData[{
Cell[214648, 5511, 260, 5, 29, "Input",ExpressionUUID->"4d80ab5c-a057-4f82-966f-5fb559e47aee"],
Cell[214911, 5518, 343, 10, 70, "Output",ExpressionUUID->"e1e056ee-76f8-401b-9180-96db32701a3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215291, 5533, 721, 20, 29, "Input",ExpressionUUID->"32bf1f1a-e8a3-4081-b549-5befc6c9e23f"],
Cell[216015, 5555, 5544, 138, 70, "Output",ExpressionUUID->"85ea74e1-700c-4b9e-adbc-64a1789a57bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221596, 5698, 657, 17, 29, "Input",ExpressionUUID->"5bf2ea85-8053-4287-9e4d-6808b03df222"],
Cell[222256, 5717, 2319, 33, 70, "Output",ExpressionUUID->"362843a4-34dc-4922-ac96-d1c2a3be2cd5"]
}, Open  ]],
Cell[224590, 5753, 640, 20, 36, "Text",ExpressionUUID->"c425cd62-ae56-411d-887b-902d6387ba6f"],
Cell[CellGroupData[{
Cell[225255, 5777, 1662, 43, 92, "Input",ExpressionUUID->"46d8e647-cabe-46d7-9f79-02868f131cbc"],
Cell[226920, 5822, 4521, 98, 70, "Output",ExpressionUUID->"47b4d076-40ee-4c50-8c5f-1a7abba621ca"],
Cell[231444, 5922, 3218, 59, 70, "Output",ExpressionUUID->"10945782-0829-45bb-8c44-3490750336e9"]
}, Open  ]],
Cell[234677, 5984, 446, 13, 35, "Text",ExpressionUUID->"798bfc3d-86a4-4bca-a483-66a61305a1f3"],
Cell[CellGroupData[{
Cell[235148, 6001, 901, 24, 51, "Input",ExpressionUUID->"0ee4bf51-2436-4a71-a935-489e1410b757"],
Cell[236052, 6027, 3546, 83, 70, "Output",ExpressionUUID->"fd63e3f6-bbd3-4274-95fd-a4b50cf7fe13"]
}, Open  ]],
Cell[239613, 6113, 415, 12, 35, "Text",ExpressionUUID->"0feea3ed-8830-4802-8360-e87321af42cb"],
Cell[CellGroupData[{
Cell[240053, 6129, 706, 14, 71, "Input",ExpressionUUID->"69f716d3-8b94-4966-89fe-8217adbc85b4"],
Cell[240762, 6145, 4433, 97, 70, "Output",ExpressionUUID->"f1d94aaf-5f18-4202-aa5e-8c5c28e98e97"],
Cell[245198, 6244, 3007, 55, 70, "Output",ExpressionUUID->"c8dd6808-a3cc-4af3-b5d6-0aa4376c8aca"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[248254, 6305, 270, 4, 49, "Subchapter",ExpressionUUID->"f416d54d-7067-455b-a29d-4b09da263161"],
Cell[248527, 6311, 506, 15, 35, "Text",ExpressionUUID->"32dae424-9d93-49de-9823-fdcd0c0e8d4a"],
Cell[249036, 6328, 375, 8, 29, "Input",ExpressionUUID->"6a24fd87-e393-4700-bfeb-a167d8d1de61"],
Cell[249414, 6338, 540, 15, 35, "Text",ExpressionUUID->"026a1314-bdc4-4d27-ae7a-128197dbee1e"],
Cell[CellGroupData[{
Cell[249979, 6357, 673, 17, 29, "Input",ExpressionUUID->"d7f20dcb-3e43-4629-bf99-7511ba8eb0aa"],
Cell[250655, 6376, 2386, 33, 70, "Output",ExpressionUUID->"f549ae7a-a54e-44e9-962e-3b4dc9c6352b"]
}, Open  ]],
Cell[253056, 6412, 659, 18, 29, "Input",ExpressionUUID->"d029e3a7-d921-4fac-8328-67bd0d059a18"],
Cell[253718, 6432, 377, 11, 36, "Text",ExpressionUUID->"7b67006a-8845-4358-adac-f5e0f763765d"],
Cell[CellGroupData[{
Cell[254120, 6447, 881, 21, 51, "Input",ExpressionUUID->"0b5f0b24-7e44-4e78-aa63-db669f93410b"],
Cell[255004, 6470, 3799, 78, 70, "Output",ExpressionUUID->"d67d2b1c-4bf8-4ede-a0bb-0fa752555885"],
Cell[258806, 6550, 2627, 40, 70, "Output",ExpressionUUID->"3dcb2893-78e4-4e75-9839-268a9396571c"]
}, Open  ]],
Cell[261448, 6593, 401, 12, 36, "Text",ExpressionUUID->"11c840b0-75fd-483e-8e4b-63b295d5f97a"],
Cell[CellGroupData[{
Cell[261874, 6609, 1324, 38, 51, "Input",ExpressionUUID->"ee9fea9b-86d7-4db6-a7e1-a30db09f112f"],
Cell[263201, 6649, 3716, 77, 70, "Output",ExpressionUUID->"a88953f8-bd20-4741-a936-92a431ce51a7"],
Cell[266920, 6728, 2649, 44, 70, "Output",ExpressionUUID->"5c92a613-a649-4bb3-8c4c-717ae1de6e8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269606, 6777, 647, 19, 29, "Input",ExpressionUUID->"73fbdce6-693a-473a-af47-e92c3e9e4b5e"],
Cell[270256, 6798, 1215, 18, 70, "Output",ExpressionUUID->"7f29f10d-7bc6-4e27-a311-9af4f4a3320f"]
}, Open  ]],
Cell[271486, 6819, 586, 16, 35, "Text",ExpressionUUID->"b70b7f9c-1d14-4008-aabd-340c2cd5fb26"],
Cell[CellGroupData[{
Cell[272097, 6839, 966, 23, 29, "Input",ExpressionUUID->"86d0b619-867d-4a37-b5d7-2d39b98e3c0c"],
Cell[273066, 6864, 3118, 56, 70, "Output",ExpressionUUID->"13f6eda6-61aa-4d77-a867-df0b3c66d1b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276221, 6925, 1176, 32, 32, "Input",ExpressionUUID->"e1f69110-c412-4bd6-a182-c7dab13817c4"],
Cell[277400, 6959, 2586, 47, 70, "Output",ExpressionUUID->"011dc9be-cdd2-4994-b143-2dcc010bd0f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280023, 7011, 2166, 53, 32, "Input",ExpressionUUID->"c65f69ac-f758-45f4-ac28-004b645128ca"],
Cell[282192, 7066, 2397, 44, 70, "Output",ExpressionUUID->"a70eed88-8a3f-432b-9233-419690c7cdeb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[284638, 7116, 226, 4, 49, "Subchapter",ExpressionUUID->"ff56aa23-2b84-497f-b15c-983de148d189"],
Cell[284867, 7122, 741, 19, 35, "Text",ExpressionUUID->"dce452ba-3bce-42bd-b82c-5ab90b0e833d"],
Cell[CellGroupData[{
Cell[285633, 7145, 453, 12, 29, "Input",ExpressionUUID->"403ac1e4-85d6-4f51-9a3e-1e28b4da1f01"],
Cell[286089, 7159, 1096, 21, 70, "Output",ExpressionUUID->"35a7164a-1a28-47d5-a3bd-7bea6620ad5c"]
}, Open  ]],
Cell[287200, 7183, 3526, 94, 80, "Input",ExpressionUUID->"721a8516-9508-48e0-947e-8ae2bfe888a3"],
Cell[CellGroupData[{
Cell[290751, 7281, 280, 4, 68, "Section",ExpressionUUID->"1c079031-01ef-438f-8184-bdb11ee6ddf5"],
Cell[291034, 7287, 1730, 50, 57, "Text",ExpressionUUID->"37c05643-549f-481a-a72f-0c61f7fd2bfd"],
Cell[CellGroupData[{
Cell[292789, 7341, 1131, 30, 92, "Input",ExpressionUUID->"1f2d675d-c9a7-4def-b6a1-4bc9ca71993d"],
Cell[293923, 7373, 16270, 425, 70, "Output",ExpressionUUID->"09548cf4-de2b-4acd-b066-bd521bb173d7"],
Cell[310196, 7800, 3214, 63, 70, "Output",ExpressionUUID->"7a8c46d6-e070-44c7-b51e-523692afc1aa"]
}, Open  ]],
Cell[313425, 7866, 389, 12, 36, "Text",ExpressionUUID->"b431e5fc-7a50-4010-952e-3d3a8a8f916e"],
Cell[CellGroupData[{
Cell[313839, 7882, 825, 23, 51, "Input",ExpressionUUID->"82671cb6-096d-4933-ad32-f10ae32c317d"],
Cell[314667, 7907, 4821, 118, 70, "Output",ExpressionUUID->"f9d84302-d516-4775-9bcb-dd5735e23431"],
Cell[319491, 8027, 2455, 41, 70, "Output",ExpressionUUID->"dba6fc98-c83d-41d2-9c9b-ba116c20f681"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321983, 8073, 1112, 31, 51, "Input",ExpressionUUID->"7554f9a2-0aa4-47fb-ada1-64d596399e0c"],
Cell[323098, 8106, 16620, 441, 70, "Output",ExpressionUUID->"c84121db-5ead-49df-8622-a6f5e32033e0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[339767, 8553, 279, 4, 68, "Section",ExpressionUUID->"a9b236fd-38d4-44b6-9b41-a84669ab2794"],
Cell[340049, 8559, 679, 23, 58, "Text",ExpressionUUID->"9ea60ed1-9954-471d-955d-2505a00acaf0"],
Cell[340731, 8584, 1958, 53, 44, "Input",ExpressionUUID->"c574252d-8fa4-418f-ac04-271e501b3bf1"],
Cell[CellGroupData[{
Cell[342714, 8641, 754, 14, 29, "Input",ExpressionUUID->"1263e8ec-c612-494c-85b0-e4f269afc339"],
Cell[343471, 8657, 3494, 59, 70, "Output",ExpressionUUID->"11ca1c24-1e15-433b-9880-c13076fd8350"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[347014, 8722, 282, 4, 68, "Section",ExpressionUUID->"d29a4524-0d98-4834-823d-753063913334"],
Cell[347299, 8728, 529, 16, 39, "Text",ExpressionUUID->"7d4db09a-0bb7-4bd7-a69b-4110f470bda4"],
Cell[347831, 8746, 2969, 78, 133, "Input",ExpressionUUID->"d5f42f43-cffd-4f91-b421-53fa769c5494"],
Cell[CellGroupData[{
Cell[350825, 8828, 360, 9, 29, "Input",ExpressionUUID->"7a5d9eda-5c94-47ee-86f4-5b72c580d5c4"],
Cell[351188, 8839, 2735, 48, 70, "Output",ExpressionUUID->"877a50f4-2840-49c4-9d7f-de6f8b21f3a7"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[353984, 8894, 232, 4, 49, "Subchapter",ExpressionUUID->"40d46fbe-e408-4755-8001-66216c45e2c1"],
Cell[354219, 8900, 669, 21, 59, "Text",ExpressionUUID->"5984f126-1207-4ff0-ad2a-99ecba11533e"],
Cell[CellGroupData[{
Cell[354913, 8925, 899, 25, 51, "Input",ExpressionUUID->"c6e3364b-a108-476a-a27c-ebf0d5eb1e7e"],
Cell[355815, 8952, 7032, 176, 70, "Output",ExpressionUUID->"8087dc47-97da-4c20-ad46-055817d0a631"],
Cell[362850, 9130, 2614, 46, 70, "Output",ExpressionUUID->"b360d481-8b56-489d-88ce-a90a3597d7fb"]
}, Open  ]],
Cell[365479, 9179, 795, 24, 55, "Text",ExpressionUUID->"1698ff22-1419-47fc-be8b-47399d00d104"],
Cell[CellGroupData[{
Cell[366299, 9207, 1374, 34, 71, "Input",ExpressionUUID->"28e65090-373f-4a91-8512-fe7cc2091e83"],
Cell[367676, 9243, 12121, 326, 70, "Output",ExpressionUUID->"ea2ade65-6c87-49e9-9f8c-15987ded4737"],
Cell[379800, 9571, 1383, 35, 70, "Output",ExpressionUUID->"e0194688-7fd0-414c-b6db-4ce0e1ecf678"]
}, Open  ]],
Cell[CellGroupData[{
Cell[381220, 9611, 585, 16, 29, "Input",ExpressionUUID->"8c769d96-4d02-4da4-8df0-e6dea4f8908c"],
Cell[381808, 9629, 716, 14, 70, "Output",ExpressionUUID->"f5325af1-5e62-4af1-baca-41374e209855"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382561, 9648, 1094, 27, 51, "Input",ExpressionUUID->"6ca211aa-bd95-4825-9a48-15e0ed308f03"],
Cell[383658, 9677, 9008, 232, 70, "Output",ExpressionUUID->"f487b40e-0748-4605-8465-541ae5147b91"]
}, Open  ]],
Cell[392681, 9912, 166, 3, 35, "Text",ExpressionUUID->"19d228cd-4fe0-4a5a-a5a4-8f519483efb6"],
Cell[CellGroupData[{
Cell[392872, 9919, 1106, 31, 71, "Input",ExpressionUUID->"a0c23d16-ef6f-4805-b3ce-37aeccd1a080"],
Cell[393981, 9952, 7738, 209, 70, "Output",ExpressionUUID->"fe64d7f3-ea2a-4076-a503-0f8279483c61"],
Cell[401722, 10163, 1240, 32, 70, "Output",ExpressionUUID->"882b8c8a-cc7d-46de-83af-c9b9bd7f7998"]
}, Open  ]],
Cell[CellGroupData[{
Cell[402999, 10200, 998, 25, 51, "Input",ExpressionUUID->"e7ca5e44-d640-4d2c-b47e-020354eb1ca1"],
Cell[404000, 10227, 9436, 238, 70, "Output",ExpressionUUID->"630fa329-3dd7-4df7-9d2e-c0a7b41d2b9e"]
}, Open  ]],
Cell[413451, 10468, 857, 25, 54, "Text",ExpressionUUID->"86704dab-78ab-42e0-bda3-31a367801619"],
Cell[CellGroupData[{
Cell[414333, 10497, 1348, 36, 71, "Input",ExpressionUUID->"3b888ecc-be95-4335-b126-3ec5d4615de4"],
Cell[415684, 10535, 6654, 168, 70, "Output",ExpressionUUID->"ce5c5617-3f53-4bc4-8b73-77499196d898"],
Cell[422341, 10705, 2579, 57, 70, "Output",ExpressionUUID->"c23b93ba-18d6-44ee-a12a-93507acb52cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[424957, 10767, 1325, 35, 71, "Input",ExpressionUUID->"db950c93-8994-4549-92cd-5b1bc0353326"],
Cell[426285, 10804, 8777, 246, 70, "Output",ExpressionUUID->"93c085e0-bdd1-47ca-aad7-15286aeff657"],
Cell[435065, 11052, 1864, 51, 70, "Output",ExpressionUUID->"97751d17-dd40-4cbc-b31d-fb41ab102738"]
}, Open  ]],
Cell[436944, 11106, 520, 14, 54, "Text",ExpressionUUID->"b06799a1-71d9-45e5-8b20-bdc774ca4dd1"],
Cell[CellGroupData[{
Cell[437489, 11124, 796, 22, 51, "Input",ExpressionUUID->"a1994e04-7281-4f91-a97d-cfb6e38846b9"],
Cell[438288, 11148, 4212, 96, 70, "Output",ExpressionUUID->"d32c2a39-9684-476d-a704-12bd2e3345a4"],
Cell[442503, 11246, 2528, 42, 70, "Output",ExpressionUUID->"0c45cc4f-9677-4221-b5e0-fda938409aee"]
}, Open  ]],
Cell[445046, 11291, 739, 21, 63, "Text",ExpressionUUID->"15af8d19-7c9a-4f0f-8dd5-d96c50fad5e7"],
Cell[CellGroupData[{
Cell[445810, 11316, 878, 24, 66, "Input",ExpressionUUID->"eda07ac2-6cb5-4c8b-a3e5-47c73a56c120"],
Cell[446691, 11342, 8502, 212, 70, "Output",ExpressionUUID->"225d6430-6162-4fbb-94cb-ba5760be1f9c"]
}, Open  ]],
Cell[455208, 11557, 1045, 30, 29, "Input",ExpressionUUID->"cf453f76-2ed4-4770-9593-e5cd38ac3a77"],
Cell[CellGroupData[{
Cell[456278, 11591, 2660, 70, 153, "Input",ExpressionUUID->"ac02a80a-c44a-4bfa-9afc-9421da188801"],
Cell[458941, 11663, 2728, 49, 70, "Output",ExpressionUUID->"b4722513-f934-46a1-8ef9-665b993913a7"]
}, Open  ]],
Cell[461684, 11715, 438, 11, 38, "Text",ExpressionUUID->"96753ce4-bc6a-4af9-87a2-7bb5650a11d0"],
Cell[CellGroupData[{
Cell[462147, 11730, 426, 10, 42, "Input",ExpressionUUID->"5ec59d8d-99b2-4544-9c66-19d81968cd29"],
Cell[462576, 11742, 2103, 54, 70, "Output",ExpressionUUID->"09459b94-c822-4e8e-bf92-44bdd02ed672"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[464740, 11803, 170, 3, 58, "Chapter",ExpressionUUID->"e0f51358-313c-4135-b358-077dacbc40a0"],
Cell[464913, 11808, 891, 24, 41, "Text",ExpressionUUID->"20a84fef-148b-4894-af37-36288a6027e9"],
Cell[CellGroupData[{
Cell[465829, 11836, 152, 3, 65, "Subchapter",ExpressionUUID->"f172e0a6-38dc-49ee-8e81-0a0e5188dc61"],
Cell[465984, 11841, 520, 15, 36, "Text",ExpressionUUID->"a102d266-1b5e-4741-8c13-acc331b4de61"],
Cell[466507, 11858, 1207, 39, 131, "Input",ExpressionUUID->"4d3396f0-ed88-47fd-a159-a5d593e4a027"],
Cell[467717, 11899, 938, 30, 35, "Text",ExpressionUUID->"d5db5cbf-1771-4770-b6b5-07b31449dd19"],
Cell[CellGroupData[{
Cell[468680, 11933, 1344, 43, 71, "Input",ExpressionUUID->"6adc5a22-9d0f-4588-81c2-dba667c1daef"],
Cell[470027, 11978, 1879, 28, 33, "Output",ExpressionUUID->"a605e7bd-f414-4bfb-83d8-ee84bb78d002"],
Cell[471909, 12008, 1877, 28, 33, "Output",ExpressionUUID->"ecc985a4-6f25-4418-9564-baf2d4ab0088"],
Cell[473789, 12038, 1879, 28, 33, "Output",ExpressionUUID->"e1ac2516-388b-49ec-9a31-1a7873bcbd92"]
}, Open  ]],
Cell[475683, 12069, 571, 18, 36, "Text",ExpressionUUID->"81208c7e-74d0-4aa8-88a2-c1f536209678"],
Cell[CellGroupData[{
Cell[476279, 12091, 1049, 31, 66, "Input",ExpressionUUID->"e8f788bc-6c0c-4c7c-836d-40d36cc6878c"],
Cell[477331, 12124, 2441, 45, 64, "Output",ExpressionUUID->"7e5d90ac-1ed2-42bf-8750-fb4d9c4bd4af"]
}, Open  ]],
Cell[479787, 12172, 592, 16, 51, "Input",ExpressionUUID->"1c4c384a-a771-48ad-b6ab-b5ff5183bbc1"],
Cell[480382, 12190, 453, 12, 35, "Text",ExpressionUUID->"47694310-fdca-4293-bcc3-d9f80397eb2b"],
Cell[480838, 12204, 1247, 39, 131, "Input",ExpressionUUID->"8c30647a-a266-4667-afcd-2dedec752313"],
Cell[482088, 12245, 371, 10, 35, "Text",ExpressionUUID->"6ca13f83-8dbe-48a1-81aa-7d546fc83fe5"],
Cell[CellGroupData[{
Cell[482484, 12259, 2229, 63, 51, "Input",ExpressionUUID->"bb8c6b89-656e-43c8-bfc4-b9c293a56bd2"],
Cell[484716, 12324, 1972, 30, 33, "Output",ExpressionUUID->"252e338c-e6fc-464d-94cb-93f85db8f7bc"]
}, Open  ]],
Cell[486703, 12357, 367, 10, 35, "Text",ExpressionUUID->"2c6fb4f7-941f-4bd3-95f5-81c516bff65b"],
Cell[CellGroupData[{
Cell[487095, 12371, 2222, 63, 51, "Input",ExpressionUUID->"8663930e-63d5-4731-9c45-5dab73b1f013"],
Cell[489320, 12436, 1922, 30, 33, "Output",ExpressionUUID->"47a83e9e-48e2-4e25-9d2f-79112af4b6e5"]
}, Open  ]],
Cell[491257, 12469, 219, 5, 35, "Text",ExpressionUUID->"7ea8bfbb-91ef-48da-b805-e7b554b17cd6"],
Cell[491479, 12476, 1724, 47, 44, "Input",ExpressionUUID->"023bc3ed-b8f6-492a-b257-8f3d0f4214c9"],
Cell[493206, 12525, 1884, 51, 51, "Input",ExpressionUUID->"1970d03f-8efb-43ca-a5e4-70e3fc8d928f"],
Cell[CellGroupData[{
Cell[495115, 12580, 677, 19, 29, "Input",ExpressionUUID->"47dd0766-6907-4a02-96b5-f99a53ce8b26"],
Cell[495795, 12601, 1626, 30, 36, "Output",ExpressionUUID->"ae0b9767-f0d2-4a16-b689-e5e1ef325093"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497458, 12636, 603, 17, 29, "Input",ExpressionUUID->"dbaaf153-174f-410b-8360-b35fa75f4674"],
Cell[498064, 12655, 1367, 21, 33, "Output",ExpressionUUID->"a54f27f9-a561-4304-ad54-9c3814a6dcaa"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[499480, 12682, 210, 4, 49, "Subchapter",ExpressionUUID->"574357af-f4ec-4154-9504-9b072f607b7f"],
Cell[499693, 12688, 2401, 76, 39, "Text",ExpressionUUID->"fa9bd865-20fb-4440-87cc-c0eb5b9fdeef"],
Cell[502097, 12766, 402, 11, 36, "Text",ExpressionUUID->"498ff131-bdac-4a24-ba0a-990a493439fb"],
Cell[CellGroupData[{
Cell[502524, 12781, 300, 7, 29, "Input",ExpressionUUID->"2a56d7b5-71c3-4e84-b704-7e969518a680"],
Cell[502827, 12790, 555, 16, 48, "Output",ExpressionUUID->"56c73e50-15a1-405e-bfeb-e63e4317cf6d"]
}, Open  ]],
Cell[503397, 12809, 428, 12, 35, "Text",ExpressionUUID->"3710e1a6-fc11-42c2-a850-217510a5c992"],
Cell[CellGroupData[{
Cell[503850, 12825, 993, 24, 51, "Input",ExpressionUUID->"16efdba2-a18a-4f74-b3ba-627476ddc467"],
Cell[504846, 12851, 2123, 34, 50, "Output",ExpressionUUID->"b45f1482-b9f7-4616-acd9-7eefa10614d9"]
}, Open  ]],
Cell[506984, 12888, 450, 13, 35, "Text",ExpressionUUID->"e84d173e-a04f-440f-a862-72fbf255ed34"],
Cell[CellGroupData[{
Cell[507459, 12905, 870, 23, 51, "Input",ExpressionUUID->"301e7d83-66d8-48c5-8ee5-d34c98a1cb8d"],
Cell[508332, 12930, 2793, 63, 58, "Output",ExpressionUUID->"92c393cc-7d07-4a76-b9b4-aaffb753d94e"]
}, Open  ]],
Cell[511140, 12996, 500, 12, 35, "Text",ExpressionUUID->"45578323-4b76-4e04-b5eb-1232b80fd8d8"],
Cell[CellGroupData[{
Cell[511665, 13012, 527, 13, 51, "Input",ExpressionUUID->"972b7ccb-01b8-49b0-83be-334daeb9673c"],
Cell[512195, 13027, 1042, 29, 53, "Output",ExpressionUUID->"34e8422b-c376-48f7-8120-1ee34a63ad53"],
Cell[513240, 13058, 737, 21, 49, "Output",ExpressionUUID->"8f732094-d9ec-4da9-b590-8d0a33ce2b94"]
}, Open  ]],
Cell[513992, 13082, 567, 16, 38, "Text",ExpressionUUID->"c0a70458-2845-49c5-b279-aa5c3400de98"],
Cell[CellGroupData[{
Cell[514584, 13102, 1013, 27, 44, "Input",ExpressionUUID->"80e2048b-7b73-48b9-8c12-b85d57cfc9f9"],
Cell[515600, 13131, 3043, 68, 58, "Output",ExpressionUUID->"3b42ecc0-ae20-4c20-bb79-86cab3ccb1d8"]
}, Open  ]],
Cell[518658, 13202, 486, 14, 38, "Text",ExpressionUUID->"16d2ef1f-61c5-41b2-8bc3-58195d0b9ce7"],
Cell[CellGroupData[{
Cell[519169, 13220, 1247, 33, 66, "Input",ExpressionUUID->"74770c64-0f92-411f-8fca-a1910c80832f"],
Cell[520419, 13255, 2637, 55, 58, "Output",ExpressionUUID->"146df9ef-784e-461f-b406-b70740a6b59a"]
}, Open  ]],
Cell[523071, 13313, 360, 7, 35, "Text",ExpressionUUID->"5dba4de8-1664-4bb6-aed6-6a5df80933f4"],
Cell[CellGroupData[{
Cell[523456, 13324, 489, 12, 51, "Input",ExpressionUUID->"6c9cd5f8-48ea-4877-b0cb-7369ef6bdd77"],
Cell[523948, 13338, 940, 29, 47, "Output",ExpressionUUID->"3bd42689-0486-437d-a756-5195c588a35f"],
Cell[524891, 13369, 758, 23, 47, "Output",ExpressionUUID->"00b1dd20-7878-46e9-9adf-1fbecef7d487"]
}, Open  ]],
Cell[CellGroupData[{
Cell[525686, 13397, 422, 10, 29, "Input",ExpressionUUID->"b5be6aee-9e4d-4cf8-8a40-ef1a4323e918"],
Cell[526111, 13409, 2246, 48, 47, "Output",ExpressionUUID->"c149fcb6-cf0b-490b-b5b8-6682a39d7ef4"]
}, Open  ]],
Cell[528372, 13460, 866, 26, 38, "Text",ExpressionUUID->"864757d2-4d3f-4e2a-af7a-9073a4e7bdcf"],
Cell[CellGroupData[{
Cell[529263, 13490, 1870, 51, 66, "Input",ExpressionUUID->"e787780c-dfc6-4188-96a5-0bec7e4fd05e"],
Cell[531136, 13543, 1734, 30, 33, "Output",ExpressionUUID->"e6e5ad3c-24ff-4519-b48c-0252d781f5dc"]
}, Open  ]],
Cell[532885, 13576, 969, 30, 38, "Text",ExpressionUUID->"87194833-be0f-4951-8d74-5d716e860b66"],
Cell[CellGroupData[{
Cell[533879, 13610, 2082, 56, 66, "Input",ExpressionUUID->"a64e62d3-bf1f-4fab-9665-e1494a1fd44d"],
Cell[535964, 13668, 1711, 29, 33, "Output",ExpressionUUID->"773126c3-7b30-4889-989b-e7bb71e3bb21"]
}, Open  ]],
Cell[537690, 13700, 663, 20, 39, "Text",ExpressionUUID->"3ecc06a8-3780-46f8-a192-476f0242bfd7"],
Cell[CellGroupData[{
Cell[538378, 13724, 616, 18, 45, "Input",ExpressionUUID->"0cb24db2-48b6-416a-b96b-cb2559a3e9f4"],
Cell[538997, 13744, 1599, 25, 33, "Output",ExpressionUUID->"f373b180-4fcc-4d96-92bf-39c5a6ac2f94"]
}, Open  ]],
Cell[540611, 13772, 723, 22, 41, "Text",ExpressionUUID->"fd4be09d-f284-416a-be08-09ad8f8161ef"],
Cell[CellGroupData[{
Cell[541359, 13798, 839, 25, 45, "Input",ExpressionUUID->"efe50acc-6928-45da-8090-2a88605a3d66"],
Cell[542201, 13825, 1589, 25, 33, "Output",ExpressionUUID->"302ca842-ff19-47aa-99a2-93d5df01486e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[543827, 13855, 566, 14, 29, "Input",ExpressionUUID->"3c5bf6a9-225d-4572-836e-f255c6fb0c0b"],
Cell[544396, 13871, 1551, 23, 33, "Output",ExpressionUUID->"2486cb40-bb71-433a-b4ac-b7493e428e7c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[545996, 13900, 169, 3, 49, "Subchapter",ExpressionUUID->"c01989db-968e-49fe-ae69-11735c86fd5f"],
Cell[546168, 13905, 1611, 55, 41, "Text",ExpressionUUID->"923fd74e-a923-4995-85c4-8e9c07244cc2"],
Cell[547782, 13962, 270, 6, 35, "Text",ExpressionUUID->"eaa24bf3-2c32-44f6-b2cc-b7befe14b387"],
Cell[CellGroupData[{
Cell[548077, 13972, 670, 15, 51, "Input",ExpressionUUID->"8b22e71f-5264-4c34-a85e-a87dd9c5aa2c"],
Cell[548750, 13989, 2349, 46, 51, "Output",ExpressionUUID->"de36b516-cac6-4af9-a643-31027258516d"],
Cell[551102, 14037, 2373, 47, 51, "Output",ExpressionUUID->"66831cce-18a6-4c6f-8fdc-8c43a498f7d0"]
}, Open  ]],
Cell[553490, 14087, 392, 11, 34, "Text",ExpressionUUID->"2d013a1d-74df-4c1a-a273-6b532408ec00"],
Cell[CellGroupData[{
Cell[553907, 14102, 938, 24, 51, "Input",ExpressionUUID->"4f05fa9c-a4bb-4906-ae6a-b3658dc3f7c2"],
Cell[554848, 14128, 5623, 148, 97, "Output",ExpressionUUID->"483bdb46-1b7c-4b1f-93de-d7c74d56abde"]
}, Open  ]],
Cell[560486, 14279, 1075, 32, 42, "Text",ExpressionUUID->"1397c10b-db44-4f8f-a415-171f778af45e"],
Cell[CellGroupData[{
Cell[561586, 14315, 1952, 52, 71, "Input",ExpressionUUID->"a54a2ddd-6bf4-40b9-bdc2-d8229943d88c"],
Cell[563541, 14369, 5267, 135, 83, "Output",ExpressionUUID->"5f054589-8c4b-400e-8edc-0f89c2a52a8a"],
Cell[568811, 14506, 4253, 106, 67, "Output",ExpressionUUID->"76f2a55d-1fcb-4d65-8c27-a0279e00ee63"]
}, Open  ]],
Cell[573079, 14615, 488, 13, 41, "Text",ExpressionUUID->"0d728e59-a713-476d-9708-cd3193a73756"],
Cell[CellGroupData[{
Cell[573592, 14632, 521, 13, 51, "Input",ExpressionUUID->"c0594cd3-6b47-46f6-a149-96d753caa55a"],
Cell[574116, 14647, 1002, 28, 51, "Output",ExpressionUUID->"87fc929d-8226-4cb6-8d99-3493e697af47"],
Cell[575121, 14677, 1423, 41, 53, "Output",ExpressionUUID->"1749af98-66e8-4060-bcf7-0919b9867866"]
}, Open  ]],
Cell[CellGroupData[{
Cell[576581, 14723, 686, 19, 45, "Input",ExpressionUUID->"f9abd2e2-c5c4-4bf5-919d-543fbe297ac4"],
Cell[577270, 14744, 1458, 22, 33, "Output",ExpressionUUID->"567930b8-5f6e-462b-a4f5-a4a3f83aae34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[578765, 14771, 592, 18, 45, "Input",ExpressionUUID->"4447057d-7ad0-4e6d-b634-374656f0d4f0"],
Cell[579360, 14791, 1509, 24, 33, "Output",ExpressionUUID->"879d91d1-3731-450a-b0ea-d5e6188273aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[580906, 14820, 2087, 56, 66, "Input",ExpressionUUID->"98991712-3913-4efb-b11b-93b69ea153dd"],
Cell[582996, 14878, 1649, 28, 33, "Output",ExpressionUUID->"1b70a7c0-fb81-4f1b-b690-e80e893b1455"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[584694, 14912, 177, 3, 49, "Subchapter",ExpressionUUID->"c7755472-dee7-40c7-88de-04c0daaa23d1"],
Cell[584874, 14917, 1093, 35, 61, "Text",ExpressionUUID->"39e34226-629b-4bee-814a-eb209c50d6bd"],
Cell[CellGroupData[{
Cell[585992, 14956, 1637, 49, 71, "Input",ExpressionUUID->"d6cee502-381c-4b65-aa8f-d7c0ad237bdb"],
Cell[587632, 15007, 6017, 153, 128, "Output",ExpressionUUID->"5ee4c416-8a72-4b35-a6a4-58da5aa049b1"],
Cell[593652, 15162, 7744, 228, 175, "Output",ExpressionUUID->"8df0f08c-509d-4b30-8cf7-e4a1ceaca4ce"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[601445, 15396, 188, 3, 49, "Subchapter",ExpressionUUID->"521c17cd-0bee-4a36-abee-79e542383d8a"],
Cell[601636, 15401, 833, 21, 41, "Text",ExpressionUUID->"e8c609b8-ef88-4281-bba4-03662e72d9a9"],
Cell[602472, 15424, 614, 16, 40, "Text",ExpressionUUID->"27080479-905c-486a-90bf-9caa688b8068"],
Cell[603089, 15442, 1794, 48, 29, "Input",ExpressionUUID->"8bc3ea3c-d219-487e-8f29-13ee7282c081"],
Cell[604886, 15492, 598, 17, 35, "Text",ExpressionUUID->"d232ccd4-e371-45c6-8aa4-b224bfcc3f26"],
Cell[605487, 15511, 1381, 37, 46, "Input",ExpressionUUID->"c2f84233-133d-4b87-afbe-c8bf67998f29"],
Cell[606871, 15550, 170, 3, 35, "Text",ExpressionUUID->"e0ad7a71-c260-41f8-b102-dd8fad2aad4c"],
Cell[CellGroupData[{
Cell[607066, 15557, 2280, 59, 92, "Input",ExpressionUUID->"b74d17c0-595c-4ad8-83e2-08f567f99145"],
Cell[609349, 15618, 4281, 114, 75, "Output",ExpressionUUID->"4bff4b47-f006-4837-9ae9-119299e20d3e"],
Cell[613633, 15734, 904, 14, 33, "Output",ExpressionUUID->"2dbeb625-1353-4de4-9bdf-3ac2c6612eee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[614574, 15753, 1977, 53, 92, "Input",ExpressionUUID->"5d27f6b2-8bf7-4376-8ec7-ba88e53a9720"],
Cell[616554, 15808, 2123, 56, 58, "Output",ExpressionUUID->"f3ac5d9a-c3c1-4fbe-b286-ecca88df099f"],
Cell[618680, 15866, 794, 13, 33, "Output",ExpressionUUID->"3cf518d0-48ee-482f-b11a-254c7b71152e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[619511, 15884, 2081, 57, 92, "Input",ExpressionUUID->"fccf7df0-f702-40b8-b795-fe29df7b3b9e"],
Cell[621595, 15943, 2876, 79, 58, "Output",ExpressionUUID->"53011979-ad2c-4770-a6af-13d927774faf"],
Cell[624474, 16024, 815, 13, 33, "Output",ExpressionUUID->"186a8b0e-9b29-4365-9ab9-4f76626bb7ae"]
}, Open  ]],
Cell[625304, 16040, 503, 15, 39, "Text",ExpressionUUID->"87cac956-cc2e-4821-8838-9b087048128e"],
Cell[625810, 16057, 298, 7, 29, "Input",ExpressionUUID->"d06a4700-f183-48bb-a01a-e96e9c63e47b"],
Cell[CellGroupData[{
Cell[626133, 16068, 2733, 67, 75, "Input",ExpressionUUID->"0054653a-f3cf-49f1-89ef-cce7f676d32a"],
Cell[628869, 16137, 845, 14, 33, "Output",ExpressionUUID->"e21f09d9-1a36-4100-8b6e-1f4038569755"]
}, Open  ]],
Cell[629729, 16154, 302, 7, 29, "Input",ExpressionUUID->"051ed3a4-c4bf-4fff-9a55-8370b5432558"],
Cell[630034, 16163, 302, 7, 29, "Input",ExpressionUUID->"cac2aee0-b07c-4a84-a281-cec98991e42b"],
Cell[630339, 16172, 735, 19, 29, "Input",ExpressionUUID->"ef71be8c-03c0-44bd-806c-e508229a0373"],
Cell[631077, 16193, 3093, 86, 92, "Input",ExpressionUUID->"db90acc7-bc43-4b5c-ac50-52a660c9a2d0"],
Cell[634173, 16281, 748, 20, 29, "Input",ExpressionUUID->"54a991cf-d590-4529-b8b5-3bf168dd2881"],
Cell[634924, 16303, 698, 19, 29, "Input",ExpressionUUID->"948d1ac1-ae64-49be-a341-eaf0d2b29a11"],
Cell[635625, 16324, 380, 8, 29, "Input",ExpressionUUID->"be635322-106f-4b99-b5b3-f2f2cc381881"],
Cell[636008, 16334, 741, 21, 29, "Input",ExpressionUUID->"10a65b60-7137-4690-882a-df99b17dc147"],
Cell[636752, 16357, 324, 8, 29, "Input",ExpressionUUID->"351c159c-a511-4da2-a2d7-774c764b1965"],
Cell[CellGroupData[{
Cell[637101, 16369, 2400, 67, 89, "Input",ExpressionUUID->"227dabe2-e8d1-40ac-a2e2-ef0b23fc6298"],
Cell[639504, 16438, 753, 12, 33, "Output",ExpressionUUID->"58f6b61d-d72a-4b57-8c38-43084de32e43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[640294, 16455, 3533, 105, 134, "Input",ExpressionUUID->"8e3ffa92-8642-4f1f-a14e-11b4e484a3cc"],
Cell[643830, 16562, 763, 13, 33, "Output",ExpressionUUID->"8a08d701-e5ae-4c0e-8b08-324021ddfb62"]
}, Open  ]],
Cell[644608, 16578, 356, 8, 29, "Input",ExpressionUUID->"8174190f-cdca-4218-a404-d257b51fc61f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[645001, 16591, 224, 4, 65, "Subchapter",ExpressionUUID->"d38bce19-2f79-45b9-966a-2d549b818e5d"],
Cell[645228, 16597, 649, 19, 29, "Input",ExpressionUUID->"f0cc37ad-bd74-49fc-8511-bd3cd4fbd64b"],
Cell[645880, 16618, 2226, 60, 46, "Input",ExpressionUUID->"9d7b01cd-62a2-4d79-84d0-308c90fc8107"],
Cell[648109, 16680, 1382, 36, 46, "Input",ExpressionUUID->"180e16cd-88f4-4514-9a66-d9fddb345d27"],
Cell[649494, 16718, 1330, 36, 46, "Input",ExpressionUUID->"26c0e6fb-5427-4a8b-926a-526e51cf2851"],
Cell[CellGroupData[{
Cell[650849, 16758, 2114, 67, 92, "Input",ExpressionUUID->"668afefa-195d-4d94-9f93-44de3e2351a9"],
Cell[652966, 16827, 667, 11, 33, "Output",ExpressionUUID->"a6ca1aa1-e284-4729-a021-b49a59380d4e"],
Cell[653636, 16840, 667, 11, 33, "Output",ExpressionUUID->"b6f85e54-6d2a-4571-89ba-f012c4239412"],
Cell[654306, 16853, 667, 11, 33, "Output",ExpressionUUID->"8a361404-45b7-4c37-815c-e66ca2bbc232"],
Cell[654976, 16866, 667, 11, 33, "Output",ExpressionUUID->"663eff0d-f2d2-4719-a91a-04c4a8c3da63"]
}, Open  ]],
Cell[655658, 16880, 3377, 93, 92, "Input",ExpressionUUID->"73094879-b5d6-446b-b317-fa5a277cb619"],
Cell[659038, 16975, 580, 17, 29, "Input",ExpressionUUID->"a0ded3e3-dfc1-41e5-8b42-be9901196a35"],
Cell[659621, 16994, 567, 15, 29, "Input",ExpressionUUID->"0283c5e5-446e-4a6f-91b4-37ff02aac04b"],
Cell[660191, 17011, 2877, 81, 89, "Input",ExpressionUUID->"4c9a2d95-d5e6-45d8-8453-c0f47f291d30"],
Cell[663071, 17094, 1584, 41, 49, "Input",ExpressionUUID->"0f63e0e3-692c-4b14-8c99-7ac94fd421c6"],
Cell[664658, 17137, 1541, 40, 49, "Input",ExpressionUUID->"622283c8-3b29-4abe-9c8e-16bca87db8e6"],
Cell[CellGroupData[{
Cell[666224, 17181, 2473, 76, 92, "Input",ExpressionUUID->"2b6616ae-98d2-4860-a302-caab6bfe76ff"],
Cell[668700, 17259, 630, 10, 33, "Output",ExpressionUUID->"7768d310-4574-47bf-b84f-2fa433b0965a"],
Cell[669333, 17271, 632, 10, 33, "Output",ExpressionUUID->"95d93681-56fb-4b00-b669-5cd43712ab8a"],
Cell[669968, 17283, 630, 10, 33, "Output",ExpressionUUID->"17aa2a1f-d85e-4c6b-9d10-174caf95d791"],
Cell[670601, 17295, 630, 10, 33, "Output",ExpressionUUID->"af159981-ce54-4cb4-a483-207ae617be53"]
}, Open  ]],
Cell[671246, 17308, 648, 20, 46, "Input",ExpressionUUID->"ecf6fd03-7639-4c77-ac92-9b7e54612179"],
Cell[671897, 17330, 489, 14, 29, "Input",ExpressionUUID->"ac0a130a-17e6-40c2-b150-7367b2d5c990"],
Cell[CellGroupData[{
Cell[672411, 17348, 866, 24, 29, "Input",ExpressionUUID->"e9038269-c24a-4b80-8ac6-61954deec2e3"],
Cell[673280, 17374, 606, 9, 33, "Output",ExpressionUUID->"46dd3520-8856-4d08-92cf-1573e789c60b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[673923, 17388, 2672, 75, 150, "Input",ExpressionUUID->"1b27c84f-19fa-4f73-8692-2921eab152f3"],
Cell[676598, 17465, 638, 10, 33, "Output",ExpressionUUID->"d269c050-da9c-47a9-a580-ebf30dc93f62"],
Cell[677239, 17477, 636, 10, 33, "Output",ExpressionUUID->"7b314b41-5db6-4adb-86a9-4c3aa27e7110"],
Cell[677878, 17489, 638, 10, 33, "Output",ExpressionUUID->"185ec8bf-24b0-4be5-af73-c60a671e1ee3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


